$\Lambda_c \to N$ form factors from lattice QCD and phenomenology of $\Lambda_c \to n \ell^+ \nu_\ell$ and $\Lambda_c \to p \mu^+ \mu^-$ decays

A lattice QCD determination of the $\Lambda_c \to N$ vector, axial vector, and tensor form factors is reported. The calculation was performed with $2+1$ flavors of domain wall fermions at lattice spacings of $a\approx 0.11\:{\rm fm},\:0.085\:{\rm fm}$ and pion masses in the range $230\:{\rm MeV} \lesssim m_\pi \lesssim 350$ MeV. The form factors are extrapolated to the continuum limit and the physical pion mass using modified $z$ expansions. The rates of the charged-current decays $\Lambda_c \to n\, e^+ \nu_e$ and $\Lambda_c \to n\, \mu^+ \nu_\mu$ are predicted to be $\left( 0.405 \pm 0.016_{\,\rm stat} \pm 0.020_{\,\rm syst} \right)|V_{cd}|^2 \:{\rm ps}^{-1}$ and $\left( 0.396 \pm 0.016_{\,\rm stat} \pm 0.020_{\,\rm syst} \right)|V_{cd}|^2 \:{\rm ps}^{-1}$, respectively. The phenomenology of the rare charm decay $\Lambda_c \to p\, \mu^+ \mu^-$ is also studied. The differential branching fraction, the fraction of longitudinally polarized dimuons, and the forward-backward asymmetry are calculated in the Standard Model and in an illustrative new-physics scenario.

==> anc/Lambdacproton_HO_covariance.dat <==
a0_fperp  a0_fperp  0.007583550562252
a0_fperp  a1_fperp  -0.04706612667933
a0_fperp  a2_fperp  0.11316638908162
a0_fperp  a3_fperp  -0.28370636350092
a0_fperp  a0_fplus  0.002198398012529
a0_fperp  a1_fplus  -0.009107128817651
a0_fperp  a2_fplus  0.010015379112567
a0_fperp  a3_fplus  0.027989662881797
a0_fperp  a0_f0  0.00163443455497
a0_fperp  a1_f0  -0.00625024370828
a0_fperp  a2_f0  0.017088267800676
a0_fperp  a3_f0  0.021900869203065
a0_fperp  a0_gpp  0.000660755164321
a0_fperp  a1_gperp  -0.003285878368153
a0_fperp  a2_gperp  -0.00510982575726
a0_fperp  a3_gperp  -0.006711599233118
a0_fperp  a1_gplus  -0.00404202918517
a0_fperp  a2_gplus  0.007496099575447
a0_fperp  a3_gplus  -0.032668916251353
a0_fperp  a0_g0  0.001279003938723
a0_fperp  a1_g0  -0.006243117787627
a0_fperp  a2_g0  -0.013315646326936
a0_fperp  a3_g0  0.019709498980825
a0_fperp  a0_hperp  0.000922962536315
a0_fperp  a1_hperp  -0.001572395108149
a0_fperp  a2_hperp  -0.03087264786431
a0_fperp  a3_hperp  0.046855662778449
a0_fperp  a0_hplus  0.002464746267813
a0_fperp  a1_hplus  -0.009644847585835
a0_fperp  a2_hplus  -0.031926174910321
a0_fperp  a3_hplus  0.005868690533234
a0_fperp  a0_htildepp  0.000545553510237
a0_fperp  a1_htildeperp  -0.002175736233632
a0_fperp  a2_htildeperp  0.007610654876458
a0_fperp  a3_htildeperp  -0.008853545126674
a0_fperp  a1_htildeplus  -0.00225316990461
a0_fperp  a2_htildeplus  0.002565789682336
a0_fperp  a3_htildeplus  -0.002731663113417
a1_fperp  a0_fperp  -0.04706612667933
a1_fperp  a1_fperp  0.9582230206967
a1_fperp  a2_fperp  -6.6085236035936
a1_fperp  a3_fperp  15.763846589628
a1_fperp  a0_fplus  -0.00737761953418
a1_fperp  a1_fplus  0.08398377616611
a1_fperp  a2_fplus  -0.271043410301335
a1_fperp  a3_fplus  -0.072449600327433
a1_fperp  a0_f0  -0.004861412475607
a1_fperp  a1_f0  0.065552856691557
a1_fperp  a2_f0  -0.262024398621945
a1_fperp  a3_f0  -0.062053675019554
a1_fperp  a0_gpp  -0.002816179314995
a1_fperp  a1_gperp  0.026155100067493
a1_fperp  a2_gperp  -0.010863328521153
a1_fperp  a3_gperp  -0.023940192274942
a1_fperp  a1_gplus  0.027243823191549
a1_fperp  a2_gplus  -0.088657137816239
a1_fperp  a3_gplus  0.313788972777825
a1_fperp  a0_g0  -0.004881510769547
a1_fperp  a1_g0  0.031796477639036
a1_fperp  a2_g0  0.008905247372846
a1_fperp  a3_g0  0.076646246694271
a1_fperp  a0_hperp  -0.004533498869652
a1_fperp  a1_hperp  0.046578373114166
a1_fperp  a2_hperp  -0.071423311230584
a1_fperp  a3_hperp  -0.268099537845495
a1_fperp  a0_hplus  -0.011270828318715
a1_fperp  a1_hplus  0.108772572610075
a1_fperp  a2_hplus  -0.235489024360615
a1_fperp  a3_hplus  0.091935897432776
a1_fperp  a0_htildepp  -0.002822797051456
a1_fperp  a1_htildeperp  0.0355833833294
a1_fperp  a2_htildeperp  -0.13952479844939
a1_fperp  a3_htildeperp  0.059839450639411
a1_fperp  a1_htildeplus  0.035877537833318
a1_fperp  a2_htildeplus  -0.117003885654935
a1_fperp  a3_htildeplus  0.064423868873668
a2_fperp  a0_fperp  0.11316638908162
a2_fperp  a1_fperp  -6.6085236035936
a2_fperp  a2_fperp  74.02228541618
a2_fperp  a3_fperp  -219.085815179605
a2_fperp  a0_fplus  -0.005629985920009
a2_fperp  a1_fplus  -0.265384034465865
a2_fperp  a2_fplus  2.2366098488192
a2_fperp  a3_fplus  -0.553245617265935
a2_fperp  a0_f0  0.00348499908836
a2_fperp  a1_f0  -0.31313504191476
a2_fperp  a2_f0  2.07743187626645
a2_fperp  a3_f0  -0.083664389715986
a2_fperp  a0_gpp  -0.009976512902999
a2_fperp  a1_gperp  -0.035600411412163
a2_fperp  a2_gperp  0.97192373888648
a2_fperp  a3_gperp  0.27738906780021
a2_fperp  a1_gplus  -0.012443612173874
a2_fperp  a2_gplus  0.85699125261079
a2_fperp  a3_gplus  0.627478562974885
a2_fperp  a0_g0  -0.020819660511926
a2_fperp  a1_g0  0.041186676486436
a2_fperp  a2_g0  1.28874982854805
a2_fperp  a3_g0  -1.41232505966325
a2_fperp  a0_hperp  -0.007311000580738
a2_fperp  a1_hperp  -0.218408182917645
a2_fperp  a2_hperp  2.37052638193645
a2_fperp  a3_hperp  -0.92713962536639
a2_fperp  a0_hplus  -0.025049485149496
a2_fperp  a1_hplus  -0.297512569764955
a2_fperp  a2_hplus  4.1674930694513
a2_fperp  a3_hplus  -1.5798017272201
a2_fperp  a0_htildepp  -0.004836924975307
a2_fperp  a1_htildeperp  -0.1488072331706
a2_fperp  a2_htildeperp  1.3564463074684
a2_fperp  a3_htildeperp  0.130339721467095
a2_fperp  a1_htildeplus  -0.15226236493708
a2_fperp  a2_htildeplus  1.28013969898145
a2_fperp  a3_htildeplus  0.014830343951056
a3_fperp  a0_fperp  -0.28370636350092
a3_fperp  a1_fperp  15.763846589628
a3_fperp  a2_fperp  -219.085815179605
a3_fperp  a3_fperp  852.48382100151
a3_fperp  a0_fplus  0.013547434278517
a3_fperp  a1_fplus  0.035549136215937
a3_fperp  a2_fplus  -1.20425243973315
a3_fperp  a3_fplus  2.79750869540205
a3_fperp  a0_f0  0.006235418929439
a3_fperp  a1_f0  0.062108931329719
a3_fperp  a2_f0  -0.92972697123504
a3_fperp  a3_f0  1.96430686676165
a3_fperp  a0_gpp  0.005761211362515
a3_fperp  a1_gperp  0.009212942336063
a3_fperp  a2_gperp  -0.50428030426777
a3_fperp  a3_gperp  -0.17283967766557
a3_fperp  a1_gplus  0.043386166362945
a3_fperp  a2_gplus  -1.1627342117415
a3_fperp  a3_gplus  2.19530485164705
a3_fperp  a0_g0  0.015774474388248
a3_fperp  a1_g0  -0.053193576382014
a3_fperp  a2_g0  -1.02029008277715
a3_fperp  a3_g0  2.56522673488895
a3_fperp  a0_hperp  0.001187172804194
a3_fperp  a1_hperp  0.181043204423525
a3_fperp  a2_hperp  -2.0444188623895
a3_fperp  a3_hperp  3.9280505283944
a3_fperp  a0_hplus  0.016818428700768
a3_fperp  a1_hplus  0.093381853883837
a3_fperp  a2_hplus  -2.6159993181257
a3_fperp  a3_hplus  3.74110233666885
a3_fperp  a0_htildepp  0.002644795385053
a3_fperp  a1_htildeperp  0.111327698948395
a3_fperp  a2_htildeperp  -1.40326879668045
a3_fperp  a3_htildeperp  -0.00383722344447
a3_fperp  a1_htildeplus  0.077582594537646
a3_fperp  a2_htildeplus  -1.01445526326965
a3_fperp  a3_htildeplus  -0.081590735814023
a0_fplus  a0_fperp  0.002198398012529
a0_fplus  a1_fperp  -0.00737761953418
a0_fplus  a2_fperp  -0.005629985920009
a0_fplus  a3_fperp  0.013547434278517
a0_fplus  a0_fplus  0.002565491795822
a0_fplus  a1_fplus  -0.027320507965378
a0_fplus  a2_fplus  0.1476799283796
a0_fplus  a3_fplus  -0.357688870132745
a0_fplus  a0_f0  0.001149157001107
a0_fplus  a1_f0  -0.007721326325882
a0_fplus  a2_f0  0.024804223917074
a0_fplus  a3_f0  0.011624866991261
a0_fplus  a0_gpp  0.000344579155209
a0_fplus  a1_gperp  -0.001679383505156
a0_fplus  a2_gperp  -0.006400096077994
a0_fplus  a3_gperp  0.00487328236671
a0_fplus  a1_gplus  -0.001764716728802
a0_fplus  a2_gplus  0.002364311129599
a0_fplus  a3_gplus  -0.016689942794143
a0_fplus  a0_g0  0.000647268824267
a0_fplus  a1_g0  -0.002452753996987
a0_fplus  a2_g0  -0.010458471577538
a0_fplus  a3_g0  0.009116563393178
a0_fplus  a0_hperp  0.000529756145211
a0_fplus  a1_hperp  -0.003112084560792
a0_fplus  a2_hperp  -0.005021350525657
a0_fplus  a3_hperp  0.016482312646545
a0_fplus  a0_hplus  0.000875751239436
a0_fplus  a1_hplus  -0.003698584529463
a0_fplus  a2_hplus  -0.009965397332171
a0_fplus  a3_hplus  -0.000965054328225
a0_fplus  a0_htildepp  0.000307171277024
a0_fplus  a1_htildeperp  -0.002507771383099
a0_fplus  a2_htildeperp  0.004253325583485
a0_fplus  a3_htildeperp  -0.005705063081694
a0_fplus  a1_htildeplus  -0.002227506731056
a0_fplus  a2_htildeplus  0.000471498092288
a0_fplus  a3_htildeplus  -0.000994679702991
a1_fplus  a0_fperp  -0.009107128817651
a1_fplus  a1_fperp  0.08398377616611
a1_fplus  a2_fperp  -0.265384034465865
a1_fplus  a3_fperp  0.035549136215937
a1_fplus  a0_fplus  -0.027320507965378
a1_fplus  a1_fplus  0.68917040469527
a1_fplus  a2_fplus  -5.7276101066966
a1_fplus  a3_fplus  15.9839761735945
a1_fplus  a0_f0  -0.006687318419713
a1_fplus  a1_f0  0.130937316254775
a1_fplus  a2_f0  -0.57341030824824
a1_fplus  a3_f0  0.305253524018195
a1_fplus  a0_gpp  -0.001629388222954
a1_fplus  a1_gperp  0.019268323764382
a1_fplus  a2_gperp  0.016853611626825
a1_fplus  a3_gperp  -0.098679355719608
a1_fplus  a1_gplus  0.015109016066832
a1_fplus  a2_gplus  -0.05941329591097
a1_fplus  a3_gplus  0.202393880341875
a1_fplus  a0_g0  -0.003056698503938
a1_fplus  a1_g0  0.011981934663569
a1_fplus  a2_g0  0.058533924939049
a1_fplus  a3_g0  -0.018473716158808
a1_fplus  a0_hperp  -0.003854676523975
a1_fplus  a1_hperp  0.057707214666371
a1_fplus  a2_hperp  -0.184388661617685
a1_fplus  a3_hperp  0.055447374661357
a1_fplus  a0_hplus  -0.003967224291904
a1_fplus  a1_hplus  0.046415442752955
a1_fplus  a2_hplus  -0.123389281789725
a1_fplus  a3_hplus  0.075451153436095
a1_fplus  a0_htildepp  -0.002196195185109
a1_fplus  a1_htildeperp  0.049189465613048
a1_fplus  a2_htildeperp  -0.19479151387738
a1_fplus  a3_htildeperp  0.07781427191
a1_fplus  a1_htildeplus  0.047649877602298
a1_fplus  a2_htildeplus  -0.166177718531855
a1_fplus  a3_htildeplus  0.066590100647491
a2_fplus  a0_fperp  0.010015379112567
a2_fplus  a1_fperp  -0.271043410301335
a2_fplus  a2_fperp  2.2366098488192
a2_fplus  a3_fperp  -1.20425243973315
a2_fplus  a0_fplus  0.1476799283796
a2_fplus  a1_fplus  -5.7276101066966
a2_fplus  a2_fplus  64.646012673703
a2_fplus  a3_fplus  -212.34710056909
a2_fplus  a0_f0  0.015891304963693
a2_fplus  a1_f0  -0.47938436329309
a2_fplus  a2_f0  4.1735925842403
a2_fplus  a3_f0  -3.15728588853725
a2_fplus  a0_gpp  -0.000993787120546
a2_fplus  a1_gperp  -0.060556830847674
a2_fplus  a2_gperp  1.1797029226832
a2_fplus  a3_gperp  -0.737129333242365
a2_fplus  a1_gplus  -0.038304866998197
a2_fplus  a2_gplus  0.88392852853436
a2_fplus  a3_gplus  -0.495401297712945
a2_fplus  a0_g0  -0.002570039714004
a2_fplus  a1_g0  0.00118819587701
a2_fplus  a2_g0  0.6458139544098
a2_fplus  a3_g0  -0.198583841864825
a2_fplus  a0_hperp  0.004646981092541
a2_fplus  a1_hperp  -0.203358926118315
a2_fplus  a2_hperp  2.012222135049
a2_fplus  a3_hperp  -2.0655165979005
a2_fplus  a0_hplus  -0.00379461626991
a2_fplus  a1_hplus  -0.12397528626523
a2_fplus  a2_hplus  1.4713758778087
a2_fplus  a3_hplus  -0.784434488444185
a2_fplus  a0_htildepp  0.001728995529162
a2_fplus  a1_htildeperp  -0.202483538672695
a2_fplus  a2_htildeperp  1.9883189496631
a2_fplus  a3_htildeperp  -0.347522635145675
a2_fplus  a1_htildeplus  -0.21145119153305
a2_fplus  a2_htildeplus  2.18061443157425
a2_fplus  a3_htildeplus  -0.562780869097485
a3_fplus  a0_fperp  0.027989662881797
a3_fplus  a1_fperp  -0.072449600327433
a3_fplus  a2_fperp  -0.553245617265935
a3_fplus  a3_fperp  2.79750869540205
a3_fplus  a0_fplus  -0.357688870132745
a3_fplus  a1_fplus  15.9839761735945
a3_fplus  a2_fplus  -212.34710056909
a3_fplus  a3_fplus  831.48141189515
a3_fplus  a0_f0  0.009257095144468
a3_fplus  a1_f0  0.124136731631395
a3_fplus  a2_f0  -1.5910486316497
a3_fplus  a3_f0  21.112283811425
a3_fplus  a0_gpp  -0.004331281522442
a3_fplus  a1_gperp  0.079448412193287
a3_fplus  a2_gperp  -1.0097024841664
a3_fplus  a3_gperp  2.37114093571095
a3_fplus  a1_gplus  0.10137559219027
a3_fplus  a2_gplus  -1.2294124764162
a3_fplus  a3_gplus  3.6823795387671
a3_fplus  a0_g0  0.000711118338447
a3_fplus  a1_g0  0.035336043363677
a3_fplus  a2_g0  -0.634489259345005
a3_fplus  a3_g0  1.1452409199708
a3_fplus  a0_hperp  -0.000803629871766
a3_fplus  a1_hperp  0.038564577083103
a3_fplus  a2_hperp  -0.99932774261056
a3_fplus  a3_hperp  4.9499954111658
a3_fplus  a0_hplus  0.006339559820417
a3_fplus  a1_hplus  -0.084315222511884
a3_fplus  a2_hplus  -0.024324787395232
a3_fplus  a3_hplus  1.16380211036205
a3_fplus  a0_htildepp  -0.002529339070679
a3_fplus  a1_htildeperp  0.065257612221001
a3_fplus  a2_htildeperp  -0.812180697906945
a3_fplus  a3_htildeperp  1.59052329915245
a3_fplus  a1_htildeplus  0.066370504891882
a3_fplus  a2_htildeplus  -0.92276975180445
a3_fplus  a3_htildeplus  2.1774310733584
a0_f0  a0_fperp  0.00163443455497
a0_f0  a1_fperp  -0.004861412475607
a0_f0  a2_fperp  0.00348499908836
a0_f0  a3_fperp  0.006235418929439
a0_f0  a0_fplus  0.001149157001107
a0_f0  a1_fplus  -0.006687318419713
a0_f0  a2_fplus  0.015891304963693
a0_f0  a3_fplus  0.009257095144468
a0_f0  a0_f0  0.002846158563998
a0_f0  a1_f0  -0.032031519778715
a0_f0  a2_f0  0.168551163814615
a0_f0  a3_f0  -0.386160763016095
a0_f0  a0_gpp  0.000344256283562
a0_f0  a1_gperp  -0.001431330504909
a0_f0  a2_gperp  -0.006011877230913
a0_f0  a3_gperp  0.006853628945211
a0_f0  a1_gplus  -0.002081079015566
a0_f0  a2_gplus  0.001568343733105
a0_f0  a3_gplus  -0.007795588009542
a0_f0  a0_g0  0.000367615730343
a0_f0  a1_g0  -0.001453652182358
a0_f0  a2_g0  -0.005416968968016
a0_f0  a3_g0  0.003827180123854
a0_f0  a0_hperp  0.00031396118151
a0_f0  a1_hperp  -0.002135979436251
a0_f0  a2_hperp  -0.000900186049207
a0_f0  a3_hperp  0.005819128440305
a0_f0  a0_hplus  0.000386108219124
a0_f0  a1_hplus  -0.002142034167989
a0_f0  a2_hplus  -0.001136255194964
a0_f0  a3_hplus  -0.002799184363695
a0_f0  a0_htildepp  0.000394576678234
a0_f0  a1_htildeperp  -0.003415043192417
a0_f0  a2_htildeperp  0.003797537694546
a0_f0  a3_htildeperp  -0.006539469834083
a0_f0  a1_htildeplus  -0.002529514373404
a0_f0  a2_htildeplus  -0.001229971376117
a0_f0  a3_htildeplus  0.00456460432666
a1_f0  a0_fperp  -0.00625024370828
a1_f0  a1_fperp  0.065552856691557
a1_f0  a2_fperp  -0.31313504191476
a1_f0  a3_fperp  0.062108931329719
a1_f0  a0_fplus  -0.007721326325882
a1_f0  a1_fplus  0.130937316254775
a1_f0  a2_fplus  -0.47938436329309
a1_f0  a3_fplus  0.124136731631395
a1_f0  a0_f0  -0.032031519778715
a1_f0  a1_f0  0.77455494391088
a1_f0  a2_f0  -6.16533895800475
a1_f0  a3_f0  16.6389588772955
a1_f0  a0_gpp  -0.002088896225234
a1_f0  a1_gperp  0.023706011224553
a1_f0  a2_gperp  0.009175758995625
a1_f0  a3_gperp  -0.096587462578294
a1_f0  a1_gplus  0.023503587177554
a1_f0  a2_gplus  -0.074431022002727
a1_f0  a3_gplus  0.14643241947976
a1_f0  a0_g0  -0.001557871320905
a1_f0  a1_g0  0.006654219349321
a1_f0  a2_g0  0.039089780757683
a1_f0  a3_g0  -0.01759949762846
a1_f0  a0_hperp  -0.002619698470977
a1_f0  a1_hperp  0.052251510676514
a1_f0  a2_hperp  -0.20085516606613
a1_f0  a3_hperp  0.084809863809424
a1_f0  a0_hplus  -0.001135298590357
a1_f0  a1_hplus  0.033161155922261
a1_f0  a2_hplus  -0.153134656464215
a1_f0  a3_hplus  0.058398762331646
a1_f0  a0_htildepp  -0.003342157317471
a1_f0  a1_htildeperp  0.064107060539031
a1_f0  a2_htildeperp  -0.218446868042875
a1_f0  a3_htildeperp  0.083126255420949
a1_f0  a1_htildeplus  0.058629299105325
a1_f0  a2_htildeplus  -0.167894407417505
a1_f0  a3_htildeplus  0.031807522169023
a2_f0  a0_fperp  0.017088267800676
a2_f0  a1_fperp  -0.262024398621945
a2_f0  a2_fperp  2.07743187626645
a2_f0  a3_fperp  -0.92972697123504
a2_f0  a0_fplus  0.024804223917074
a2_f0  a1_fplus  -0.57341030824824
a2_f0  a2_fplus  4.1735925842403
a2_f0  a3_fplus  -1.5910486316497
a2_f0  a0_f0  0.168551163814615
a2_f0  a1_f0  -6.16533895800475
a2_f0  a2_f0  67.085373940912
a2_f0  a3_f0  -215.293835915365
a2_f0  a0_gpp  0.002073207270308
a2_f0  a1_gperp  -0.109521244001025
a2_f0  a2_gperp  1.310922606467
a2_f0  a3_gperp  -1.0115289819321
a2_f0  a1_gplus  -0.086281336638155
a2_f0  a2_gplus  1.0717381905316
a2_f0  a3_gplus  -0.61258570213352
a2_f0  a0_g0  -0.000095045018019
a2_f0  a1_g0  -0.010913777633195
a2_f0  a2_g0  0.555365349685925
a2_f0  a3_g0  0.116496209363735
a2_f0  a0_hperp  0.006091131625023
a2_f0  a1_hperp  -0.21753218710827
a2_f0  a2_hperp  1.99214573297335
a2_f0  a3_hperp  -1.82610741277915
a2_f0  a0_hplus  -0.000672875715823
a2_f0  a1_hplus  -0.102602076397095
a2_f0  a2_hplus  1.1916872676906
a2_f0  a3_hplus  -0.51248902154525
a2_f0  a0_htildepp  0.005554882263723
a2_f0  a1_htildeperp  -0.27686947474216
a2_f0  a2_htildeperp  2.28474451629575
a2_f0  a3_htildeperp  -0.389535298336955
a2_f0  a1_htildeplus  -0.28778023120932
a2_f0  a2_htildeplus  2.4220048795081
a2_f0  a3_htildeplus  -0.67303089638833
a3_f0  a0_fperp  0.021900869203065
a3_f0  a1_fperp  -0.062053675019554
a3_f0  a2_fperp  -0.083664389715986
a3_f0  a3_fperp  1.96430686676165
a3_f0  a0_fplus  0.011624866991261
a3_f0  a1_fplus  0.305253524018195
a3_f0  a2_fplus  -3.15728588853725
a3_f0  a3_fplus  21.112283811425
a3_f0  a0_f0  -0.386160763016095
a3_f0  a1_f0  16.6389588772955
a3_f0  a2_f0  -215.293835915365
a3_f0  a3_f0  828.73623459853
a3_f0  a0_gpp  -0.004164632195958
a3_f0  a1_gperp  0.1338073849516
a3_f0  a2_gperp  -1.66071860310515
a3_f0  a3_gperp  3.5200627988052
a3_f0  a1_gplus  0.14119694346557
a3_f0  a2_gplus  -1.5744985024179
a3_f0  a3_gplus  4.30538834218275
a3_f0  a0_g0  0.000918079553115
a3_f0  a1_g0  0.055212835284706
a3_f0  a2_g0  -0.6711204101695
a3_f0  a3_g0  0.584906523796635
a3_f0  a0_hperp  -0.001042057336136
a3_f0  a1_hperp  0.084967406648112
a3_f0  a2_hperp  -1.3643648851428
a3_f0  a3_hperp  5.2330548216244
a3_f0  a0_hplus  0.005504881893307
a3_f0  a1_hplus  -0.100551671405485
a3_f0  a2_hplus  0.5305505304715
a3_f0  a3_hplus  0.65844963635006
a3_f0  a0_htildepp  -0.003009901383257
a3_f0  a1_htildeperp  0.16688534870834
a3_f0  a2_htildeperp  -1.5994479159706
a3_f0  a3_htildeperp  1.88436033943235
a3_f0  a1_htildeplus  0.17582115091927
a3_f0  a2_htildeplus  -1.9512412375052
a3_f0  a3_htildeplus  2.805837730684
a0_gpp  a0_fperp  0.000660755164321
a0_gpp  a1_fperp  -0.002816179314995
a0_gpp  a2_fperp  -0.009976512902999
a0_gpp  a3_fperp  0.005761211362515
a0_gpp  a0_fplus  0.000344579155209
a0_gpp  a1_fplus  -0.001629388222954
a0_gpp  a2_fplus  -0.000993787120546
a0_gpp  a3_fplus  -0.004331281522442
a0_gpp  a0_f0  0.000344256283562
a0_gpp  a1_f0  -0.002088896225234
a0_gpp  a2_f0  0.002073207270308
a0_gpp  a3_f0  -0.004164632195958
a0_gpp  a0_gpp  0.001158738895627
a0_gpp  a1_gperp  -0.008276397051714
a0_gpp  a2_gperp  0.044660641910265
a0_gpp  a3_gperp  -0.15256413007679
a0_gpp  a1_gplus  -0.009352292204456
a0_gpp  a2_gplus  0.056245260155854
a0_gpp  a3_gplus  -0.179572603042845
a0_gpp  a0_g0  0.000897116909066
a0_gpp  a1_g0  -0.003133791931248
a0_gpp  a2_g0  -0.001479090903589
a0_gpp  a3_g0  0.006692551860813
a0_gpp  a0_hperp  0.000273476030798
a0_gpp  a1_hperp  -0.000689696257011
a0_gpp  a2_hperp  -0.008508002897184
a0_gpp  a3_hperp  0.008958533177479
a0_gpp  a0_hplus  0.000513289414445
a0_gpp  a1_hplus  -0.001864187998426
a0_gpp  a2_hplus  -0.010717855258777
a0_gpp  a3_hplus  0.000577034459421
a0_gpp  a0_htildepp  0.000350493611767
a0_gpp  a1_htildeperp  -0.002768615246494
a0_gpp  a2_htildeperp  0.003419687283823
a0_gpp  a3_htildeperp  -0.00533975985695
a0_gpp  a1_htildeplus  -0.002214664901863
a0_gpp  a2_htildeplus  -0.001542495029689
a0_gpp  a3_htildeplus  0.004112032483456
a1_gperp  a0_fperp  -0.003285878368153
a1_gperp  a1_fperp  0.026155100067493
a1_gperp  a2_fperp  -0.035600411412163
a1_gperp  a3_fperp  0.009212942336063
a1_gperp  a0_fplus  -0.001679383505156
a1_gperp  a1_fplus  0.019268323764382
a1_gperp  a2_fplus  -0.060556830847674
a1_gperp  a3_fplus  0.079448412193287
a1_gperp  a0_f0  -0.001431330504909
a1_gperp  a1_f0  0.023706011224553
a1_gperp  a2_f0  -0.109521244001025
a1_gperp  a3_f0  0.1338073849516
a1_gperp  a0_gpp  -0.008276397051714
a1_gperp  a1_gperp  0.33872363646503
a1_gperp  a2_gperp  -3.47614862453095
a1_gperp  a3_gperp  11.550416214931
a1_gperp  a1_gplus  0.1435350507838
a1_gperp  a2_gplus  -1.1339041273806
a1_gperp  a3_gplus  3.5917239841248
a1_gperp  a0_g0  -0.00311767864703
a1_gperp  a1_g0  0.030923918561047
a1_gperp  a2_g0  -0.068595538224438
a1_gperp  a3_g0  -0.041630976859702
a1_gperp  a0_hperp  -0.001048066785811
a1_gperp  a1_hperp  0.012818139195119
a1_gperp  a2_hperp  -0.037839425084259
a1_gperp  a3_hperp  0.065666167141641
a1_gperp  a0_hplus  -0.002578039055285
a1_gperp  a1_hplus  0.016558230973432
a1_gperp  a2_hplus  0.009679558169127
a1_gperp  a3_hplus  0.003257168472059
a1_gperp  a0_htildepp  -0.002153940703864
a1_gperp  a1_htildeperp  0.036782470318383
a1_gperp  a2_htildeperp  -0.14531058690077
a1_gperp  a3_htildeperp  0.048984042047426
a1_gperp  a1_htildeplus  0.037023364293901
a1_gperp  a2_htildeplus  -0.117105196419675
a1_gperp  a3_htildeplus  0.047565606292694
a2_gperp  a0_fperp  -0.00510982575726
a2_gperp  a1_fperp  -0.010863328521153
a2_gperp  a2_fperp  0.97192373888648
a2_gperp  a3_fperp  -0.50428030426777
a2_gperp  a0_fplus  -0.006400096077994
a2_gperp  a1_fplus  0.016853611626825
a2_gperp  a2_fplus  1.1797029226832
a2_gperp  a3_fplus  -1.0097024841664
a2_gperp  a0_f0  -0.006011877230913
a2_gperp  a1_f0  0.009175758995625
a2_gperp  a2_f0  1.310922606467
a2_gperp  a3_f0  -1.66071860310515
a2_gperp  a0_gpp  0.044660641910265
a2_gperp  a1_gperp  -3.47614862453095
a2_gperp  a2_gperp  46.367487061316
a2_gperp  a3_gperp  -163.033549287575
a2_gperp  a1_gplus  -1.03389935222135
a2_gperp  a2_gplus  10.9357023044555
a2_gperp  a3_gplus  -34.749516014152
a2_gperp  a0_g0  -0.004970431974345
a2_gperp  a1_g0  -0.048812250541764
a2_gperp  a2_g0  1.5677489341682
a2_gperp  a3_g0  -1.2850604825119
a2_gperp  a0_hperp  -0.007860630898493
a2_gperp  a1_hperp  0.038954467796934
a2_gperp  a2_hperp  1.13674976407445
a2_gperp  a3_hperp  -2.33415999363325
a2_gperp  a0_hplus  -0.00838716565121
a2_gperp  a1_hplus  0.043523221987554
a2_gperp  a2_hplus  0.631268487625715
a2_gperp  a3_hplus  -0.25737064398132
a2_gperp  a0_htildepp  -0.005952786574262
a2_gperp  a1_htildeperp  -0.043642502555603
a2_gperp  a2_htildeperp  1.56711599821205
a2_gperp  a3_htildeperp  -0.354776716368835
a2_gperp  a1_htildeplus  -0.067948517839106
a2_gperp  a2_htildeplus  2.0308334542638
a2_gperp  a3_htildeplus  -1.46544253365345
a3_gperp  a0_fperp  -0.006711599233118
a3_gperp  a1_fperp  -0.023940192274942
a3_gperp  a2_fperp  0.27738906780021
a3_gperp  a3_fperp  -0.17283967766557
a3_gperp  a0_fplus  0.00487328236671
a3_gperp  a1_fplus  -0.098679355719608
a3_gperp  a2_fplus  -0.737129333242365
a3_gperp  a3_fplus  2.37114093571095
a3_gperp  a0_f0  0.006853628945211
a3_gperp  a1_f0  -0.096587462578294
a3_gperp  a2_f0  -1.0115289819321
a3_gperp  a3_f0  3.5200627988052
a3_gperp  a0_gpp  -0.15256413007679
a3_gperp  a1_gperp  11.550416214931
a3_gperp  a2_gperp  -163.033549287575
a3_gperp  a3_gperp  636.39818687994
a3_gperp  a1_gplus  3.2409934458235
a3_gperp  a2_gplus  -35.0637530658875
a3_gperp  a3_gplus  130.65136151212
a3_gperp  a0_g0  0.004993609598462
a3_gperp  a1_g0  -0.140527551006825
a3_gperp  a2_g0  -1.58795330425015
a3_gperp  a3_g0  10.7972439647485
a3_gperp  a0_hperp  0.011771258002572
a3_gperp  a1_hperp  -0.16582853022944
a3_gperp  a2_hperp  -1.19579814155825
a3_gperp  a3_hperp  8.77620957404045
a3_gperp  a0_hplus  0.007163411249049
a3_gperp  a1_hplus  -0.217971014489895
a3_gperp  a2_hplus  0.963231337335505
a3_gperp  a3_hplus  0.82244411171077
a3_gperp  a0_htildepp  0.022098777027542
a3_gperp  a1_htildeperp  -0.295104010278975
a3_gperp  a2_htildeperp  -0.41166782040297
a3_gperp  a3_htildeperp  4.5268590643004
a3_gperp  a1_htildeplus  -0.293512259512715
a3_gperp  a2_htildeplus  -1.0152046319909
a3_gperp  a3_htildeplus  9.9073573205372
a1_gplus  a0_fperp  -0.00404202918517
a1_gplus  a1_fperp  0.027243823191549
a1_gplus  a2_fperp  -0.012443612173874
a1_gplus  a3_fperp  0.043386166362945
a1_gplus  a0_fplus  -0.001764716728802
a1_gplus  a1_fplus  0.015109016066832
a1_gplus  a2_fplus  -0.038304866998197
a1_gplus  a3_fplus  0.10137559219027
a1_gplus  a0_f0  -0.002081079015566
a1_gplus  a1_f0  0.023503587177554
a1_gplus  a2_f0  -0.086281336638155
a1_gplus  a3_f0  0.14119694346557
a1_gplus  a0_gpp  -0.009352292204456
a1_gplus  a1_gperp  0.1435350507838
a1_gplus  a2_gperp  -1.03389935222135
a1_gplus  a3_gperp  3.2409934458235
a1_gplus  a1_gplus  0.3060405550207
a1_gplus  a2_gplus  -3.20408993511885
a1_gplus  a3_gplus  10.8739505511035
a1_gplus  a0_g0  -0.003347723741377
a1_gplus  a1_g0  0.039757030047842
a1_gplus  a2_g0  -0.094429134369335
a1_gplus  a3_g0  0.187392187659325
a1_gplus  a0_hperp  -0.00134385197076
a1_gplus  a1_hperp  0.007647557097626
a1_gplus  a2_hperp  -0.002239849179087
a1_gplus  a3_hperp  0.092363959940297
a1_gplus  a0_hplus  -0.003223886056683
a1_gplus  a1_hplus  0.017290887705292
a1_gplus  a2_hplus  0.019201535851897
a1_gplus  a3_hplus  0.03413820704627
a1_gplus  a0_htildepp  -0.002935498295393
a1_gplus  a1_htildeperp  0.039978389762358
a1_gplus  a2_htildeperp  -0.154990126380255
a1_gplus  a3_htildeperp  0.089641704286275
a1_gplus  a1_htildeplus  0.036455737116927
a1_gplus  a2_htildeplus  -0.096428314187467
a1_gplus  a3_htildeplus  0.039782517310855
a2_gplus  a0_fperp  0.007496099575447
a2_gplus  a1_fperp  -0.088657137816239
a2_gplus  a2_fperp  0.85699125261079
a2_gplus  a3_fperp  -1.1627342117415
a2_gplus  a0_fplus  0.002364311129599
a2_gplus  a1_fplus  -0.05941329591097
a2_gplus  a2_fplus  0.88392852853436
a2_gplus  a3_fplus  -1.2294124764162
a2_gplus  a0_f0  0.001568343733105
a2_gplus  a1_f0  -0.074431022002727
a2_gplus  a2_f0  1.0717381905316
a2_gplus  a3_f0  -1.5744985024179
a2_gplus  a0_gpp  0.056245260155854
a2_gplus  a1_gperp  -1.1339041273806
a2_gplus  a2_gperp  10.9357023044555
a2_gplus  a3_gperp  -35.0637530658875
a2_gplus  a1_gplus  -3.20408993511885
a2_gplus  a2_gplus  41.226965689191
a2_gplus  a3_gplus  -147.78803444215
a2_gplus  a0_g0  0.001100416011814
a2_gplus  a1_g0  -0.098460015317792
a2_gplus  a2_g0  1.3969688398688
a2_gplus  a3_g0  -3.76599920798715
a2_gplus  a0_hperp  0.00106290808644
a2_gplus  a1_hperp  0.002518290047923
a2_gplus  a2_hperp  0.565746473436815
a2_gplus  a3_hperp  -1.8966841213478
a2_gplus  a0_hplus  0.005716770386969
a2_gplus  a1_hplus  -0.007719471476491
a2_gplus  a2_hplus  0.354590849301985
a2_gplus  a3_hplus  -0.589748425788205
a2_gplus  a0_htildepp  0.003618451912744
a2_gplus  a1_htildeperp  -0.12741764451255
a2_gplus  a2_htildeperp  1.40912314081915
a2_gplus  a3_htildeperp  -0.98820458863197
a2_gplus  a1_htildeplus  -0.11745917303048
a2_gplus  a2_htildeplus  1.1050014595148
a2_gplus  a3_htildeplus  -1.2076793824609
a3_gplus  a0_fperp  -0.032668916251353
a3_gplus  a1_fperp  0.313788972777825
a3_gplus  a2_fperp  0.627478562974885
a3_gplus  a3_fperp  2.19530485164705
a3_gplus  a0_fplus  -0.016689942794143
a3_gplus  a1_fplus  0.202393880341875
a3_gplus  a2_fplus  -0.495401297712945
a3_gplus  a3_fplus  3.6823795387671
a3_gplus  a0_f0  -0.007795588009542
a3_gplus  a1_f0  0.14643241947976
a3_gplus  a2_f0  -0.61258570213352
a3_gplus  a3_f0  4.30538834218275
a3_gplus  a0_gpp  -0.179572603042845
a3_gplus  a1_gperp  3.5917239841248
a3_gplus  a2_gperp  -34.749516014152
a3_gplus  a3_gperp  130.65136151212
a3_gplus  a1_gplus  10.8739505511035
a3_gplus  a2_gplus  -147.78803444215
a3_gplus  a3_gplus  581.76173481109
a3_gplus  a0_g0  0.002538112246906
a3_gplus  a1_g0  -0.07382824894082
a3_gplus  a2_g0  1.272335406488
a3_gplus  a3_g0  19.7916235485645
a3_gplus  a0_hperp  -0.012416414693223
a3_gplus  a1_hperp  0.159146911755135
a3_gplus  a2_hperp  -0.543386293442795
a3_gplus  a3_hperp  6.9034723426406
a3_gplus  a0_hplus  -0.023409502735541
a3_gplus  a1_hplus  -0.032550190562908
a3_gplus  a2_hplus  2.6121833909486
a3_gplus  a3_hplus  1.921541913599
a3_gplus  a0_htildepp  -0.00230639652646
a3_gplus  a1_htildeperp  0.015060306575871
a3_gplus  a2_htildeperp  0.217819182222045
a3_gplus  a3_htildeperp  6.39389924732685
a3_gplus  a1_htildeplus  -0.071633393927921
a3_gplus  a2_htildeplus  1.22877069320665
a3_gplus  a3_htildeplus  8.82152150062
a0_g0  a0_fperp  0.001279003938723
a0_g0  a1_fperp  -0.004881510769547
a0_g0  a2_fperp  -0.020819660511926
a0_g0  a3_fperp  0.015774474388248
a0_g0  a0_fplus  0.000647268824267
a0_g0  a1_fplus  -0.003056698503938
a0_g0  a2_fplus  -0.002570039714004
a0_g0  a3_fplus  0.000711118338447
a0_g0  a0_f0  0.000367615730343
a0_g0  a1_f0  -0.001557871320905
a0_g0  a2_f0  -0.000095045018019
a0_g0  a3_f0  0.000918079553115
a0_g0  a0_gpp  0.000897116909066
a0_g0  a1_gperp  -0.00311767864703
a0_g0  a2_gperp  -0.004970431974345
a0_g0  a3_gperp  0.004993609598462
a0_g0  a1_gplus  -0.003347723741377
a0_g0  a2_gplus  0.001100416011814
a0_g0  a3_gplus  0.002538112246906
a0_g0  a0_g0  0.002745078764151
a0_g0  a1_g0  -0.024350126481243
a0_g0  a2_g0  0.10448544525381
a0_g0  a3_g0  -0.302969630812825
a0_g0  a0_hperp  0.000495094915203
a0_g0  a1_hperp  -0.001276672391757
a0_g0  a2_hperp  -0.015878603030616
a0_g0  a3_hperp  0.021554618771102
a0_g0  a0_hplus  0.001047095219529
a0_g0  a1_hplus  -0.003519665588472
a0_g0  a2_hplus  -0.019890474516937
a0_g0  a3_hplus  0.003890492951719
a0_g0  a0_htildepp  0.000347373364295
a0_g0  a1_htildeperp  -0.002066383444739
a0_g0  a2_htildeperp  -0.000815812348873
a0_g0  a3_htildeperp  -0.001278792040264
a0_g0  a1_htildeplus  -0.001879665973506
a0_g0  a2_htildeplus  -0.00521649888575
a0_g0  a3_htildeplus  0.005017054698356
a1_g0  a0_fperp  -0.006243117787627
a1_g0  a1_fperp  0.031796477639036
a1_g0  a2_fperp  0.041186676486436
a1_g0  a3_fperp  -0.053193576382014
a1_g0  a0_fplus  -0.002452753996987
a1_g0  a1_fplus  0.011981934663569
a1_g0  a2_fplus  0.00118819587701
a1_g0  a3_fplus  0.035336043363677
a1_g0  a0_f0  -0.001453652182358
a1_g0  a1_f0  0.006654219349321
a1_g0  a2_f0  -0.010913777633195
a1_g0  a3_f0  0.055212835284706
a1_g0  a0_gpp  -0.003133791931248
a1_g0  a1_gperp  0.030923918561047
a1_g0  a2_gperp  -0.048812250541764
a1_g0  a3_gperp  -0.140527551006825
a1_g0  a1_gplus  0.039757030047842
a1_g0  a2_gplus  -0.098460015317792
a1_g0  a3_gplus  -0.07382824894082
a1_g0  a0_g0  -0.024350126481243
a1_g0  a1_g0  0.58982236084583
a1_g0  a2_g0  -5.18138210359385
a1_g0  a3_g0  15.6691608362945
a1_g0  a0_hperp  -0.001739068240558
a1_g0  a1_hperp  0.003554966932359
a1_g0  a2_hperp  0.05338697045379
a1_g0  a3_hperp  -0.030063733953353
a1_g0  a0_hplus  -0.00511996812597
a1_g0  a1_hplus  0.026781565143963
a1_g0  a2_hplus  0.027586310525602
a1_g0  a3_hplus  0.009984701188436
a1_g0  a0_htildepp  -0.002300578378741
a1_g0  a1_htildeperp  0.025774012596031
a1_g0  a2_htildeperp  -0.07369325099882
a1_g0  a3_htildeperp  -0.044494143226321
a1_g0  a1_htildeplus  0.026036113430745
a1_g0  a2_htildeplus  -0.057025290962818
a1_g0  a3_htildeplus  -0.092437311405679
a2_g0  a0_fperp  -0.013315646326936
a2_g0  a1_fperp  0.008905247372846
a2_g0  a2_fperp  1.28874982854805
a2_g0  a3_fperp  -1.02029008277715
a2_g0  a0_fplus  -0.010458471577538
a2_g0  a1_fplus  0.058533924939049
a2_g0  a2_fplus  0.6458139544098
a2_g0  a3_fplus  -0.634489259345005
a2_g0  a0_f0  -0.005416968968016
a2_g0  a1_f0  0.039089780757683
a2_g0  a2_f0  0.555365349685925
a2_g0  a3_f0  -0.6711204101695
a2_g0  a0_gpp  -0.001479090903589
a2_g0  a1_gperp  -0.068595538224438
a2_g0  a2_gperp  1.5677489341682
a2_g0  a3_gperp  -1.58795330425015
a2_g0  a1_gplus  -0.094429134369335
a2_g0  a2_gplus  1.3969688398688
a2_g0  a3_gplus  1.272335406488
a2_g0  a0_g0  0.10448544525381
a2_g0  a1_g0  -5.18138210359385
a2_g0  a2_g0  61.933398021656
a2_g0  a3_g0  -207.821318898145
a2_g0  a0_hperp  -0.009161697798057
a2_g0  a1_hperp  0.078565236282604
a2_g0  a2_hperp  0.5668773619316
a2_g0  a3_hperp  -1.35343095745935
a2_g0  a0_hplus  -0.011629580646557
a2_g0  a1_hplus  0.001784904424921
a2_g0  a2_hplus  1.1766256648282
a2_g0  a3_hplus  -0.598795665040115
a2_g0  a0_htildepp  -0.002580095090815
a2_g0  a1_htildeperp  -0.032172612094574
a2_g0  a2_htildeperp  0.967171692679175
a2_g0  a3_htildeperp  0.37735354133732
a2_g0  a1_htildeplus  -0.040493812880737
a2_g0  a2_htildeplus  1.06526886289845
a2_g0  a3_htildeplus  0.423985372110885
a3_g0  a0_fperp  0.019709498980825
a3_g0  a1_fperp  0.076646246694271
a3_g0  a2_fperp  -1.41232505966325
a3_g0  a3_fperp  2.56522673488895
a3_g0  a0_fplus  0.009116563393178
a3_g0  a1_fplus  -0.018473716158808
a3_g0  a2_fplus  -0.198583841864825
a3_g0  a3_fplus  1.1452409199708
a3_g0  a0_f0  0.003827180123854
a3_g0  a1_f0  -0.01759949762846
a3_g0  a2_f0  0.116496209363735
a3_g0  a3_f0  0.584906523796635
a3_g0  a0_gpp  0.006692551860813
a3_g0  a1_gperp  -0.041630976859702
a3_g0  a2_gperp  -1.2850604825119
a3_g0  a3_gperp  10.7972439647485
a3_g0  a1_gplus  0.187392187659325
a3_g0  a2_gplus  -3.76599920798715
a3_g0  a3_gplus  19.7916235485645
a3_g0  a0_g0  -0.302969630812825
a3_g0  a1_g0  15.6691608362945
a3_g0  a2_g0  -207.821318898145
a3_g0  a3_g0  785.02786230917
a3_g0  a0_hperp  0.00720972545815
a3_g0  a1_hperp  0.009752203533938
a3_g0  a2_hperp  -0.83180246183499
a3_g0  a3_hperp  4.9724019090526
a3_g0  a0_hplus  0.017446676469937
a3_g0  a1_hplus  -0.024556236929226
a3_g0  a2_hplus  -0.51382861314374
a3_g0  a3_hplus  2.07007296126935
a3_g0  a0_htildepp  0.011666563807892
a3_g0  a1_htildeperp  -0.19665929620137
a3_g0  a2_htildeperp  0.803579315427665
a3_g0  a3_htildeperp  2.04485796399435
a3_g0  a1_htildeplus  -0.22036432359885
a3_g0  a2_htildeplus  0.83123468779255
a3_g0  a3_htildeplus  3.55239621733755
a0_hperp  a0_fperp  0.000922962536315
a0_hperp  a1_fperp  -0.004533498869652
a0_hperp  a2_fperp  -0.007311000580738
a0_hperp  a3_fperp  0.001187172804194
a0_hperp  a0_fplus  0.000529756145211
a0_hperp  a1_fplus  -0.003854676523975
a0_hperp  a2_fplus  0.004646981092541
a0_hperp  a3_fplus  -0.000803629871766
a0_hperp  a0_f0  0.00031396118151
a0_hperp  a1_f0  -0.002619698470977
a0_hperp  a2_f0  0.006091131625023
a0_hperp  a3_f0  -0.001042057336136
a0_hperp  a0_gpp  0.000273476030798
a0_hperp  a1_gperp  -0.001048066785811
a0_hperp  a2_gperp  -0.007860630898493
a0_hperp  a3_gperp  0.011771258002572
a0_hperp  a1_gplus  -0.00134385197076
a0_hperp  a2_gplus  0.00106290808644
a0_hperp  a3_gplus  -0.012416414693223
a0_hperp  a0_g0  0.000495094915203
a0_hperp  a1_g0  -0.001739068240558
a0_hperp  a2_g0  -0.009161697798057
a0_hperp  a3_g0  0.00720972545815
a0_hperp  a0_hperp  0.002692134400919
a0_hperp  a1_hperp  -0.017582009752348
a0_hperp  a2_hperp  0.089041148100989
a0_hperp  a3_hperp  -0.297404132643515
a0_hperp  a0_hplus  0.003133313614787
a0_hperp  a1_hplus  -0.004790878561749
a0_hperp  a2_hplus  -0.015229144869042
a0_hperp  a3_hplus  0.003243315869474
a0_hperp  a0_htildepp  0.000246910966147
a0_hperp  a1_htildeperp  -0.001716979147348
a0_hperp  a2_htildeperp  0.002886894421868
a0_hperp  a3_htildeperp  -0.00337609163144
a0_hperp  a1_htildeplus  -0.001503036309513
a0_hperp  a2_htildeplus  -0.000660022535158
a0_hperp  a3_htildeplus  0.003331796340327
a1_hperp  a0_fperp  -0.001572395108149
a1_hperp  a1_fperp  0.046578373114166
a1_hperp  a2_fperp  -0.218408182917645
a1_hperp  a3_fperp  0.181043204423525
a1_hperp  a0_fplus  -0.003112084560792
a1_hperp  a1_fplus  0.057707214666371
a1_hperp  a2_fplus  -0.203358926118315
a1_hperp  a3_fplus  0.038564577083103
a1_hperp  a0_f0  -0.002135979436251
a1_hperp  a1_f0  0.052251510676514
a1_hperp  a2_f0  -0.21753218710827
a1_hperp  a3_f0  0.084967406648112
a1_hperp  a0_gpp  -0.000689696257011
a1_hperp  a1_gperp  0.012818139195119
a1_hperp  a2_gperp  0.038954467796934
a1_hperp  a3_gperp  -0.16582853022944
a1_hperp  a1_gplus  0.007647557097626
a1_hperp  a2_gplus  0.002518290047923
a1_hperp  a3_gplus  0.159146911755135
a1_hperp  a0_g0  -0.001276672391757
a1_hperp  a1_g0  0.003554966932359
a1_hperp  a2_g0  0.078565236282604
a1_hperp  a3_g0  0.009752203533938
a1_hperp  a0_hperp  -0.017582009752348
a1_hperp  a1_hperp  0.51675264498607
a1_hperp  a2_hperp  -4.9037602253165
a1_hperp  a3_hperp  15.2402628582065
a1_hperp  a0_hplus  -0.005283202306936
a1_hperp  a1_hplus  0.045636977303203
a1_hperp  a2_hplus  -0.161950799958995
a1_hperp  a3_hplus  0.1044719038332
a1_hperp  a0_htildepp  -0.001126713148581
a1_hperp  a1_htildeperp  0.036280530967328
a1_hperp  a2_htildeperp  -0.131028144361595
a1_hperp  a3_htildeperp  0.057555522763791
a1_hperp  a1_htildeplus  0.03458014492953
a1_hperp  a2_htildeplus  -0.114599542635015
a1_hperp  a3_htildeplus  0.018546534063135
a2_hperp  a0_fperp  -0.03087264786431
a2_hperp  a1_fperp  -0.071423311230584
a2_hperp  a2_fperp  2.37052638193645
a2_hperp  a3_fperp  -2.0444188623895
a2_hperp  a0_fplus  -0.005021350525657
a2_hperp  a1_fplus  -0.184388661617685
a2_hperp  a2_fplus  2.012222135049
a2_hperp  a3_fplus  -0.99932774261056
a2_hperp  a0_f0  -0.000900186049207
a2_hperp  a1_f0  -0.20085516606613
a2_hperp  a2_f0  1.99214573297335
a2_hperp  a3_f0  -1.3643648851428
a2_hperp  a0_gpp  -0.008508002897184
a2_hperp  a1_gperp  -0.037839425084259
a2_hperp  a2_gperp  1.13674976407445
a2_hperp  a3_gperp  -1.19579814155825
a2_hperp  a1_gplus  -0.002239849179087
a2_hperp  a2_gplus  0.565746473436815
a2_hperp  a3_gplus  -0.543386293442795
a2_hperp  a0_g0  -0.015878603030616
a2_hperp  a1_g0  0.05338697045379
a2_hperp  a2_g0  0.5668773619316
a2_hperp  a3_g0  -0.83180246183499
a2_hperp  a0_hperp  0.089041148100989
a2_hperp  a1_hperp  -4.9037602253165
a2_hperp  a2_hperp  59.935902220839
a2_hperp  a3_hperp  -202.03710438596
a2_hperp  a0_hplus  -0.020270255677854
a2_hperp  a1_hplus  -0.11622621124741
a2_hperp  a2_hplus  2.1590802876597
a2_hperp  a3_hplus  -1.2036118686036
a2_hperp  a0_htildepp  -0.005095501024563
a2_hperp  a1_htildeperp  -0.1601059985303
a2_hperp  a2_htildeperp  1.5726143585119
a2_hperp  a3_htildeperp  -0.43270957447775
a2_hperp  a1_htildeplus  -0.157302330268705
a2_hperp  a2_htildeplus  1.69068270328865
a2_hperp  a3_htildeplus  -0.392301037308515
a3_hperp  a0_fperp  0.046855662778449
a3_hperp  a1_fperp  -0.268099537845495
a3_hperp  a2_fperp  -0.92713962536639
a3_hperp  a3_fperp  3.9280505283944
a3_hperp  a0_fplus  0.016482312646545
a3_hperp  a1_fplus  0.055447374661357
a3_hperp  a2_fplus  -2.0655165979005
a3_hperp  a3_fplus  4.9499954111658
a3_hperp  a0_f0  0.005819128440305
a3_hperp  a1_f0  0.084809863809424
a3_hperp  a2_f0  -1.82610741277915
a3_hperp  a3_f0  5.2330548216244
a3_hperp  a0_gpp  0.008958533177479
a3_hperp  a1_gperp  0.065666167141641
a3_hperp  a2_gperp  -2.33415999363325
a3_hperp  a3_gperp  8.77620957404045
a3_hperp  a1_gplus  0.092363959940297
a3_hperp  a2_gplus  -1.8966841213478
a3_hperp  a3_gplus  6.9034723426406
a3_hperp  a0_g0  0.021554618771102
a3_hperp  a1_g0  -0.030063733953353
a3_hperp  a2_g0  -1.35343095745935
a3_hperp  a3_g0  4.9724019090526
a3_hperp  a0_hperp  -0.297404132643515
a3_hperp  a1_hperp  15.2402628582065
a3_hperp  a2_hperp  -202.03710438596
a3_hperp  a3_hperp  771.03782118147
a3_hperp  a0_hplus  0.038914765400602
a3_hperp  a1_hplus  -0.074099942664119
a3_hperp  a2_hplus  -1.3631460315224
a3_hperp  a3_hplus  3.2812017500687
a3_hperp  a0_htildepp  0.008558948398024
a3_hperp  a1_htildeperp  0.058047087196787
a3_hperp  a2_htildeperp  -1.22298653319145
a3_hperp  a3_htildeperp  2.6609873162279
a3_hperp  a1_htildeplus  0.043834203220676
a3_hperp  a2_htildeplus  -1.27342970914985
a3_hperp  a3_htildeplus  3.1712153183109
a0_hplus  a0_fperp  0.002464746267813
a0_hplus  a1_fperp  -0.011270828318715
a0_hplus  a2_fperp  -0.025049485149496
a0_hplus  a3_fperp  0.016818428700768
a0_hplus  a0_fplus  0.000875751239436
a0_hplus  a1_fplus  -0.003967224291904
a0_hplus  a2_fplus  -0.00379461626991
a0_hplus  a3_fplus  0.006339559820417
a0_hplus  a0_f0  0.000386108219124
a0_hplus  a1_f0  -0.001135298590357
a0_hplus  a2_f0  -0.000672875715823
a0_hplus  a3_f0  0.005504881893307
a0_hplus  a0_gpp  0.000513289414445
a0_hplus  a1_gperp  -0.002578039055285
a0_hplus  a2_gperp  -0.00838716565121
a0_hplus  a3_gperp  0.007163411249049
a0_hplus  a1_gplus  -0.003223886056683
a0_hplus  a2_gplus  0.005716770386969
a0_hplus  a3_gplus  -0.023409502735541
a0_hplus  a0_g0  0.001047095219529
a0_hplus  a1_g0  -0.00511996812597
a0_hplus  a2_g0  -0.011629580646557
a0_hplus  a3_g0  0.017446676469937
a0_hplus  a0_hperp  0.003133313614787
a0_hplus  a1_hperp  -0.005283202306936
a0_hplus  a2_hperp  -0.020270255677854
a0_hplus  a3_hperp  0.038914765400602
a0_hplus  a0_hplus  0.009983435403228
a0_hplus  a1_hplus  -0.051100897972806
a0_hplus  a2_hplus  0.12400609797753
a0_hplus  a3_hplus  -0.364258861803995
a0_hplus  a0_htildepp  0.000425287633067
a0_hplus  a1_htildeperp  -0.001971298569603
a0_hplus  a2_htildeperp  0.002981201001996
a0_hplus  a3_htildeperp  -0.007186380778708
a0_hplus  a1_htildeplus  -0.001950242943548
a0_hplus  a2_htildeplus  -0.001831038993627
a0_hplus  a3_htildeplus  -0.002752898366439
a1_hplus  a0_fperp  -0.009644847585835
a1_hplus  a1_fperp  0.108772572610075
a1_hplus  a2_fperp  -0.297512569764955
a1_hplus  a3_fperp  0.093381853883837
a1_hplus  a0_fplus  -0.003698584529463
a1_hplus  a1_fplus  0.046415442752955
a1_hplus  a2_fplus  -0.12397528626523
a1_hplus  a3_fplus  -0.084315222511884
a1_hplus  a0_f0  -0.002142034167989
a1_hplus  a1_f0  0.033161155922261
a1_hplus  a2_f0  -0.102602076397095
a1_hplus  a3_f0  -0.100551671405485
a1_hplus  a0_gpp  -0.001864187998426
a1_hplus  a1_gperp  0.016558230973432
a1_hplus  a2_gperp  0.043523221987554
a1_hplus  a3_gperp  -0.217971014489895
a1_hplus  a1_gplus  0.017290887705292
a1_hplus  a2_gplus  -0.007719471476491
a1_hplus  a3_gplus  -0.032550190562908
a1_hplus  a0_g0  -0.003519665588472
a1_hplus  a1_g0  0.026781565143963
a1_hplus  a2_g0  0.001784904424921
a1_hplus  a3_g0  -0.024556236929226
a1_hplus  a0_hperp  -0.004790878561749
a1_hplus  a1_hperp  0.045636977303203
a1_hplus  a2_hperp  -0.11622621124741
a1_hplus  a3_hperp  -0.074099942664119
a1_hplus  a0_hplus  -0.051100897972806
a1_hplus  a1_hplus  1.1355854618223
a1_hplus  a2_hplus  -8.021398235562
a1_hplus  a3_hplus  17.6707402547655
a1_hplus  a0_htildepp  -0.00193882926923
a1_hplus  a1_htildeperp  0.02505039721622
a1_hplus  a2_htildeperp  -0.080380973853684
a1_hplus  a3_htildeperp  0.020820793852536
a1_hplus  a1_htildeplus  0.026046573149933
a1_hplus  a2_htildeplus  -0.07710959867732
a1_hplus  a3_htildeplus  -0.011907595333796
a2_hplus  a0_fperp  -0.031926174910321
a2_hplus  a1_fperp  -0.235489024360615
a2_hplus  a2_fperp  4.1674930694513
a2_hplus  a3_fperp  -2.6159993181257
a2_hplus  a0_fplus  -0.009965397332171
a2_hplus  a1_fplus  -0.123389281789725
a2_hplus  a2_fplus  1.4713758778087
a2_hplus  a3_fplus  -0.024324787395232
a2_hplus  a0_f0  -0.001136255194964
a2_hplus  a1_f0  -0.153134656464215
a2_hplus  a2_f0  1.1916872676906
a2_hplus  a3_f0  0.5305505304715
a2_hplus  a0_gpp  -0.010717855258777
a2_hplus  a1_gperp  0.009679558169127
a2_hplus  a2_gperp  0.631268487625715
a2_hplus  a3_gperp  0.963231337335505
a2_hplus  a1_gplus  0.019201535851897
a2_hplus  a2_gplus  0.354590849301985
a2_hplus  a3_gplus  2.6121833909486
a2_hplus  a0_g0  -0.019890474516937
a2_hplus  a1_g0  0.027586310525602
a2_hplus  a2_g0  1.1766256648282
a2_hplus  a3_g0  -0.51382861314374
a2_hplus  a0_hperp  -0.015229144869042
a2_hplus  a1_hperp  -0.161950799958995
a2_hplus  a2_hperp  2.1590802876597
a2_hplus  a3_hperp  -1.3631460315224
a2_hplus  a0_hplus  0.12400609797753
a2_hplus  a1_hplus  -8.021398235562
a2_hplus  a2_hplus  86.185469558003
a2_hplus  a3_hplus  -229.675707616385
a2_hplus  a0_htildepp  -0.007251486591119
a2_hplus  a1_htildeperp  -0.066038650770177
a2_hplus  a2_htildeperp  1.048165497935
a2_hplus  a3_htildeperp  0.36537820793392
a2_hplus  a1_htildeplus  -0.085627159766868
a2_hplus  a2_htildeplus  1.0527107930236
a2_hplus  a3_htildeplus  0.579196891473665
a3_hplus  a0_fperp  0.005868690533234
a3_hplus  a1_fperp  0.091935897432776
a3_hplus  a2_fperp  -1.5798017272201
a3_hplus  a3_fperp  3.74110233666885
a3_hplus  a0_fplus  -0.000965054328225
a3_hplus  a1_fplus  0.075451153436095
a3_hplus  a2_fplus  -0.784434488444185
a3_hplus  a3_fplus  1.16380211036205
a3_hplus  a0_f0  -0.002799184363695
a3_hplus  a1_f0  0.058398762331646
a3_hplus  a2_f0  -0.51248902154525
a3_hplus  a3_f0  0.65844963635006
a3_hplus  a0_gpp  0.000577034459421
a3_hplus  a1_gperp  0.003257168472059
a3_hplus  a2_gperp  -0.25737064398132
a3_hplus  a3_gperp  0.82244411171077
a3_hplus  a1_gplus  0.03413820704627
a3_hplus  a2_gplus  -0.589748425788205
a3_hplus  a3_gplus  1.921541913599
a3_hplus  a0_g0  0.003890492951719
a3_hplus  a1_g0  0.009984701188436
a3_hplus  a2_g0  -0.598795665040115
a3_hplus  a3_g0  2.07007296126935
a3_hplus  a0_hperp  0.003243315869474
a3_hplus  a1_hperp  0.1044719038332
a3_hplus  a2_hperp  -1.2036118686036
a3_hplus  a3_hperp  3.2812017500687
a3_hplus  a0_hplus  -0.364258861803995
a3_hplus  a1_hplus  17.6707402547655
a3_hplus  a2_hplus  -229.675707616385
a3_hplus  a3_hplus  868.59091093883
a3_hplus  a0_htildepp  0.001680508293486
a3_hplus  a1_htildeperp  -0.004304717135058
a3_hplus  a2_htildeperp  -0.17630973106258
a3_hplus  a3_htildeperp  0.286202135469495
a3_hplus  a1_htildeplus  -0.003669790994645
a3_hplus  a2_htildeplus  -0.142527372048975
a3_hplus  a3_htildeplus  0.299555431454085
a0_htildepp  a0_fperp  0.000545553510237
a0_htildepp  a1_fperp  -0.002822797051456
a0_htildepp  a2_fperp  -0.004836924975307
a0_htildepp  a3_fperp  0.002644795385053
a0_htildepp  a0_fplus  0.000307171277024
a0_htildepp  a1_fplus  -0.002196195185109
a0_htildepp  a2_fplus  0.001728995529162
a0_htildepp  a3_fplus  -0.002529339070679
a0_htildepp  a0_f0  0.000394576678234
a0_htildepp  a1_f0  -0.003342157317471
a0_htildepp  a2_f0  0.005554882263723
a0_htildepp  a3_f0  -0.003009901383257
a0_htildepp  a0_gpp  0.000350493611767
a0_htildepp  a1_gperp  -0.002153940703864
a0_htildepp  a2_gperp  -0.005952786574262
a0_htildepp  a3_gperp  0.022098777027542
a0_htildepp  a1_gplus  -0.002935498295393
a0_htildepp  a2_gplus  0.003618451912744
a0_htildepp  a3_gplus  -0.00230639652646
a0_htildepp  a0_g0  0.000347373364295
a0_htildepp  a1_g0  -0.002300578378741
a0_htildepp  a2_g0  -0.002580095090815
a0_htildepp  a3_g0  0.011666563807892
a0_htildepp  a0_hperp  0.000246910966147
a0_htildepp  a1_hperp  -0.001126713148581
a0_htildepp  a2_hperp  -0.005095501024563
a0_htildepp  a3_hperp  0.008558948398024
a0_htildepp  a0_hplus  0.000425287633067
a0_htildepp  a1_hplus  -0.00193882926923
a0_htildepp  a2_hplus  -0.007251486591119
a0_htildepp  a3_hplus  0.001680508293486
a0_htildepp  a0_htildepp  0.002754021089267
a0_htildepp  a1_htildeperp  -0.022441244864498
a0_htildepp  a2_htildeperp  0.097546224574493
a0_htildepp  a3_htildeperp  -0.205115624648225
a0_htildepp  a1_htildeplus  -0.021066001543202
a0_htildepp  a2_htildeplus  0.093312325479804
a0_htildepp  a3_htildeplus  -0.208742680873175
a1_htildeperp  a0_fperp  -0.002175736233632
a1_htildeperp  a1_fperp  0.0355833833294
a1_htildeperp  a2_fperp  -0.1488072331706
a1_htildeperp  a3_fperp  0.111327698948395
a1_htildeperp  a0_fplus  -0.002507771383099
a1_htildeperp  a1_fplus  0.049189465613048
a1_htildeperp  a2_fplus  -0.202483538672695
a1_htildeperp  a3_fplus  0.065257612221001
a1_htildeperp  a0_f0  -0.003415043192417
a1_htildeperp  a1_f0  0.064107060539031
a1_htildeperp  a2_f0  -0.27686947474216
a1_htildeperp  a3_f0  0.16688534870834
a1_htildeperp  a0_gpp  -0.002768615246494
a1_htildeperp  a1_gperp  0.036782470318383
a1_htildeperp  a2_gperp  -0.043642502555603
a1_htildeperp  a3_gperp  -0.295104010278975
a1_htildeperp  a1_gplus  0.039978389762358
a1_htildeperp  a2_gplus  -0.12741764451255
a1_htildeperp  a3_gplus  0.015060306575871
a1_htildeperp  a0_g0  -0.002066383444739
a1_htildeperp  a1_g0  0.025774012596031
a1_htildeperp  a2_g0  -0.032172612094574
a1_htildeperp  a3_g0  -0.19665929620137
a1_htildeperp  a0_hperp  -0.001716979147348
a1_htildeperp  a1_hperp  0.036280530967328
a1_htildeperp  a2_hperp  -0.1601059985303
a1_htildeperp  a3_hperp  0.058047087196787
a1_htildeperp  a0_hplus  -0.001971298569603
a1_htildeperp  a1_hplus  0.02505039721622
a1_htildeperp  a2_hplus  -0.066038650770177
a1_htildeperp  a3_hplus  -0.004304717135058
a1_htildeperp  a0_htildepp  -0.022441244864498
a1_htildeperp  a1_htildeperp  0.66254632548556
a1_htildeperp  a2_htildeperp  -5.4972727622779
a1_htildeperp  a3_htildeperp  13.6953116671765
a1_htildeperp  a1_htildeplus  0.336255665459545
a1_htildeperp  a2_htildeplus  -1.76444511190795
a1_htildeperp  a3_htildeplus  3.6750459358018
a2_htildeperp  a0_fperp  0.007610654876458
a2_htildeperp  a1_fperp  -0.13952479844939
a2_htildeperp  a2_fperp  1.3564463074684
a2_htildeperp  a3_fperp  -1.40326879668045
a2_htildeperp  a0_fplus  0.004253325583485
a2_htildeperp  a1_fplus  -0.19479151387738
a2_htildeperp  a2_fplus  1.9883189496631
a2_htildeperp  a3_fplus  -0.812180697906945
a2_htildeperp  a0_f0  0.003797537694546
a2_htildeperp  a1_f0  -0.218446868042875
a2_htildeperp  a2_f0  2.28474451629575
a2_htildeperp  a3_f0  -1.5994479159706
a2_htildeperp  a0_gpp  0.003419687283823
a2_htildeperp  a1_gperp  -0.14531058690077
a2_htildeperp  a2_gperp  1.56711599821205
a2_htildeperp  a3_gperp  -0.41166782040297
a2_htildeperp  a1_gplus  -0.154990126380255
a2_htildeperp  a2_gplus  1.40912314081915
a2_htildeperp  a3_gplus  0.217819182222045
a2_htildeperp  a0_g0  -0.000815812348873
a2_htildeperp  a1_g0  -0.07369325099882
a2_htildeperp  a2_g0  0.967171692679175
a2_htildeperp  a3_g0  0.803579315427665
a2_htildeperp  a0_hperp  0.002886894421868
a2_htildeperp  a1_hperp  -0.131028144361595
a2_htildeperp  a2_hperp  1.5726143585119
a2_htildeperp  a3_hperp  -1.22298653319145
a2_htildeperp  a0_hplus  0.002981201001996
a2_htildeperp  a1_hplus  -0.080380973853684
a2_htildeperp  a2_hplus  1.048165497935
a2_htildeperp  a3_hplus  -0.17630973106258
a2_htildeperp  a0_htildepp  0.097546224574493
a2_htildeperp  a1_htildeperp  -5.4972727622779
a2_htildeperp  a2_htildeperp  65.950838515554
a2_htildeperp  a3_htildeperp  -197.581447119355
a2_htildeperp  a1_htildeplus  -1.7571321161145
a2_htildeperp  a2_htildeplus  12.606325964599
a2_htildeperp  a3_htildeplus  -23.5238729494595
a3_htildeperp  a0_fperp  -0.008853545126674
a3_htildeperp  a1_fperp  0.059839450639411
a3_htildeperp  a2_fperp  0.130339721467095
a3_htildeperp  a3_fperp  -0.00383722344447
a3_htildeperp  a0_fplus  -0.005705063081694
a3_htildeperp  a1_fplus  0.07781427191
a3_htildeperp  a2_fplus  -0.347522635145675
a3_htildeperp  a3_fplus  1.59052329915245
a3_htildeperp  a0_f0  -0.006539469834083
a3_htildeperp  a1_f0  0.083126255420949
a3_htildeperp  a2_f0  -0.389535298336955
a3_htildeperp  a3_f0  1.88436033943235
a3_htildeperp  a0_gpp  -0.00533975985695
a3_htildeperp  a1_gperp  0.048984042047426
a3_htildeperp  a2_gperp  -0.354776716368835
a3_htildeperp  a3_gperp  4.5268590643004
a3_htildeperp  a1_gplus  0.089641704286275
a3_htildeperp  a2_gplus  -0.98820458863197
a3_htildeperp  a3_gplus  6.39389924732685
a3_htildeperp  a0_g0  -0.001278792040264
a3_htildeperp  a1_g0  -0.044494143226321
a3_htildeperp  a2_g0  0.37735354133732
a3_htildeperp  a3_g0  2.04485796399435
a3_htildeperp  a0_hperp  -0.00337609163144
a3_htildeperp  a1_hperp  0.057555522763791
a3_htildeperp  a2_hperp  -0.43270957447775
a3_htildeperp  a3_hperp  2.6609873162279
a3_htildeperp  a0_hplus  -0.007186380778708
a3_htildeperp  a1_hplus  0.020820793852536
a3_htildeperp  a2_hplus  0.36537820793392
a3_htildeperp  a3_hplus  0.286202135469495
a3_htildeperp  a0_htildepp  -0.205115624648225
a3_htildeperp  a1_htildeperp  13.6953116671765
a3_htildeperp  a2_htildeperp  -197.581447119355
a3_htildeperp  a3_htildeperp  798.40770872166
a3_htildeperp  a1_htildeplus  3.4123940769374
a3_htildeperp  a2_htildeplus  -22.0760348227155
a3_htildeperp  a3_htildeplus  68.051820163846
a1_htildeplus  a0_fperp  -0.00225316990461
a1_htildeplus  a1_fperp  0.035877537833318
a1_htildeplus  a2_fperp  -0.15226236493708
a1_htildeplus  a3_fperp  0.077582594537646
a1_htildeplus  a0_fplus  -0.002227506731056
a1_htildeplus  a1_fplus  0.047649877602298
a1_htildeplus  a2_fplus  -0.21145119153305
a1_htildeplus  a3_fplus  0.066370504891882
a1_htildeplus  a0_f0  -0.002529514373404
a1_htildeplus  a1_f0  0.058629299105325
a1_htildeplus  a2_f0  -0.28778023120932
a1_htildeplus  a3_f0  0.17582115091927
a1_htildeplus  a0_gpp  -0.002214664901863
a1_htildeplus  a1_gperp  0.037023364293901
a1_htildeplus  a2_gperp  -0.067948517839106
a1_htildeplus  a3_gperp  -0.293512259512715
a1_htildeplus  a1_gplus  0.036455737116927
a1_htildeplus  a2_gplus  -0.11745917303048
a1_htildeplus  a3_gplus  -0.071633393927921
a1_htildeplus  a0_g0  -0.001879665973506
a1_htildeplus  a1_g0  0.026036113430745
a1_htildeplus  a2_g0  -0.040493812880737
a1_htildeplus  a3_g0  -0.22036432359885
a1_htildeplus  a0_hperp  -0.001503036309513
a1_htildeplus  a1_hperp  0.03458014492953
a1_htildeplus  a2_hperp  -0.157302330268705
a1_htildeplus  a3_hperp  0.043834203220676
a1_htildeplus  a0_hplus  -0.001950242943548
a1_htildeplus  a1_hplus  0.026046573149933
a1_htildeplus  a2_hplus  -0.085627159766868
a1_htildeplus  a3_hplus  -0.003669790994645
a1_htildeplus  a0_htildepp  -0.021066001543202
a1_htildeplus  a1_htildeperp  0.336255665459545
a1_htildeplus  a2_htildeperp  -1.7571321161145
a1_htildeplus  a3_htildeperp  3.4123940769374
a1_htildeplus  a1_htildeplus  0.63594703023511
a1_htildeplus  a2_htildeplus  -5.3692614322646
a1_htildeplus  a3_htildeplus  14.052157191219
a2_htildeplus  a0_fperp  0.002565789682336
a2_htildeplus  a1_fperp  -0.117003885654935
a2_htildeplus  a2_fperp  1.28013969898145
a2_htildeplus  a3_fperp  -1.01445526326965
a2_htildeplus  a0_fplus  0.000471498092288
a2_htildeplus  a1_fplus  -0.166177718531855
a2_htildeplus  a2_fplus  2.18061443157425
a2_htildeplus  a3_fplus  -0.92276975180445
a2_htildeplus  a0_f0  -0.001229971376117
a2_htildeplus  a1_f0  -0.167894407417505
a2_htildeplus  a2_f0  2.4220048795081
a2_htildeplus  a3_f0  -1.9512412375052
a2_htildeplus  a0_gpp  -0.001542495029689
a2_htildeplus  a1_gperp  -0.117105196419675
a2_htildeplus  a2_gperp  2.0308334542638
a2_htildeplus  a3_gperp  -1.0152046319909
a2_htildeplus  a1_gplus  -0.096428314187467
a2_htildeplus  a2_gplus  1.1050014595148
a2_htildeplus  a3_gplus  1.22877069320665
a2_htildeplus  a0_g0  -0.00521649888575
a2_htildeplus  a1_g0  -0.057025290962818
a2_htildeplus  a2_g0  1.06526886289845
a2_htildeplus  a3_g0  0.83123468779255
a2_htildeplus  a0_hperp  -0.000660022535158
a2_htildeplus  a1_hperp  -0.114599542635015
a2_htildeplus  a2_hperp  1.69068270328865
a2_htildeplus  a3_hperp  -1.27342970914985
a2_htildeplus  a0_hplus  -0.001831038993627
a2_htildeplus  a1_hplus  -0.07710959867732
a2_htildeplus  a2_hplus  1.0527107930236
a2_htildeplus  a3_hplus  -0.142527372048975
a2_htildeplus  a0_htildepp  0.093312325479804
a2_htildeplus  a1_htildeperp  -1.76444511190795
a2_htildeplus  a2_htildeperp  12.606325964599
a2_htildeplus  a3_htildeperp  -22.0760348227155
a2_htildeplus  a1_htildeplus  -5.3692614322646
a2_htildeplus  a2_htildeplus  65.287993166495
a2_htildeplus  a3_htildeplus  -199.52683517882
a3_htildeplus  a0_fperp  -0.002731663113417
a3_htildeplus  a1_fperp  0.064423868873668
a3_htildeplus  a2_fperp  0.014830343951056
a3_htildeplus  a3_fperp  -0.081590735814023
a3_htildeplus  a0_fplus  -0.000994679702991
a3_htildeplus  a1_fplus  0.066590100647491
a3_htildeplus  a2_fplus  -0.562780869097485
a3_htildeplus  a3_fplus  2.1774310733584
a3_htildeplus  a0_f0  0.00456460432666
a3_htildeplus  a1_f0  0.031807522169023
a3_htildeplus  a2_f0  -0.67303089638833
a3_htildeplus  a3_f0  2.805837730684
a3_htildeplus  a0_gpp  0.004112032483456
a3_htildeplus  a1_gperp  0.047565606292694
a3_htildeplus  a2_gperp  -1.46544253365345
a3_htildeplus  a3_gperp  9.9073573205372
a3_htildeplus  a1_gplus  0.039782517310855
a3_htildeplus  a2_gplus  -1.2076793824609
a3_htildeplus  a3_gplus  8.82152150062
a3_htildeplus  a0_g0  0.005017054698356
a3_htildeplus  a1_g0  -0.092437311405679
a3_htildeplus  a2_g0  0.423985372110885
a3_htildeplus  a3_g0  3.55239621733755
a3_htildeplus  a0_hperp  0.003331796340327
a3_htildeplus  a1_hperp  0.018546534063135
a3_htildeplus  a2_hperp  -0.392301037308515
a3_htildeplus  a3_hperp  3.1712153183109
a3_htildeplus  a0_hplus  -0.002752898366439
a3_htildeplus  a1_hplus  -0.011907595333796
a3_htildeplus  a2_hplus  0.579196891473665
a3_htildeplus  a3_hplus  0.299555431454085
a3_htildeplus  a0_htildepp  -0.208742680873175
a3_htildeplus  a1_htildeperp  3.6750459358018
a3_htildeplus  a2_htildeperp  -23.5238729494595
a3_htildeplus  a3_htildeperp  68.051820163846
a3_htildeplus  a1_htildeplus  14.052157191219
a3_htildeplus  a2_htildeplus  -199.52683517882
a3_htildeplus  a3_htildeplus  787.47037975995


==> anc/Lambdacproton_HO_results.dat <==
a0_fperp  1.3182564545359
a1_fperp  -1.3271299399421
a2_fperp  -1.3765044654086
a3_fperp  7.0204700306133
a0_fplus  0.79907894610192
a1_fplus  -1.9395304540565
a2_fplus  5.3287035382621
a3_fplus  10.070834082254
a0_f0  0.819666022247
a1_f0  -2.415186455752
a2_f0  7.7059591615296
a3_f0  9.3003226550396
a0_gpp  0.68092881844304
a1_gperp  -0.89313706833329
a2_gperp  3.9699250024029
a3_gperp  -10.821153226853
a1_gplus  -1.071019356722
a2_gplus  3.4570666041267
a3_gplus  0.4907556166073
a0_g0  0.70829087561609
a1_g0  -0.9340812647866
a2_g0  1.6435746698196
a3_g0  -1.7266673878651
a0_hperp  0.61635812752735
a1_hperp  -0.88477722017422
a2_hperp  1.4235646861343
a3_hperp  -0.41040530237411
a0_hplus  1.0976707678179
a1_hplus  -0.55864532404607
a2_hplus  -3.8498923333558
a3_hplus  5.6061380484444
a0_htildepp  0.62734011754386
a1_htildeperp  -1.5511648130032
a2_htildeperp  6.1960846384536
a3_htildeperp  -5.191189710836
a1_htildeplus  -1.2330957373306
a2_htildeplus  4.3640989090219
a3_htildeplus  -0.84372192670902


==> anc/Lambdacproton_covariance.dat <==
a0_fperp  a0_fperp  0.004976070869087
a0_fperp  a1_fperp  -0.040560362775506
a0_fperp  a2_fperp  0.049129094016458
a0_fperp  a0_fplus  0.001103438809438
a0_fperp  a1_fplus  -0.006298440377846
a0_fperp  a2_fplus  0.005129875598309
a0_fperp  a0_f0  0.000520550010591
a0_fperp  a1_f0  -0.002670695413622
a0_fperp  a2_f0  0.006991039780006
a0_fperp  a0_gpp  0.000606893071767
a0_fperp  a1_gperp  -0.002938271300709
a0_fperp  a2_gperp  -0.006161014636404
a0_fperp  a1_gplus  -0.003053723246729
a0_fperp  a2_gplus  -0.003181959550711
a0_fperp  a0_g0  0.001271624138843
a0_fperp  a1_g0  -0.006924760445539
a0_fperp  a2_g0  -0.007079482145642
a0_fperp  a0_hperp  0.000905827069971
a0_fperp  a1_hperp  -0.002664321276954
a0_fperp  a2_hperp  -0.016135722593545
a0_fperp  a0_hplus  0.00245256268878
a0_fperp  a1_hplus  -0.011289256394542
a0_fperp  a2_hplus  -0.023979780054216
a0_fperp  a0_htildepp  0.000522814026553
a0_fperp  a1_htildeperp  -0.002067137525643
a0_fperp  a2_htildeperp  0.005386576529244
a0_fperp  a1_htildeplus  -0.002216275419723
a0_fperp  a2_htildeplus  0.002509341871952
a1_fperp  a0_fperp  -0.040560362775506
a1_fperp  a1_fperp  0.69142894589074
a1_fperp  a2_fperp  -2.7447930176295
a1_fperp  a0_fplus  -0.00659768324368
a1_fperp  a1_fplus  0.084667625407352
a1_fperp  a2_fplus  -0.28427629291223
a1_fperp  a0_f0  -0.003759211364613
a1_fperp  a1_f0  0.062924758991361
a1_fperp  a2_f0  -0.26606968660429
a1_fperp  a0_gpp  -0.00304136905926
a1_fperp  a1_gperp  0.024938981575012
a1_fperp  a2_gperp  0.000206712021383
a1_fperp  a1_gplus  0.020941958421233
a1_fperp  a2_gplus  0.019648978369901
a1_fperp  a0_g0  -0.005722501266702
a1_fperp  a1_g0  0.038144522518395
a1_fperp  a2_g0  0.024830665281227
a1_fperp  a0_hperp  -0.005079834148939
a1_fperp  a1_hperp  0.056595228426022
a1_fperp  a2_hperp  -0.152283007648125
a1_fperp  a0_hplus  -0.013154259068308
a1_fperp  a1_hplus  0.13008097116077
a1_fperp  a2_hplus  -0.25136055982094
a1_fperp  a0_htildepp  -0.002923477645247
a1_fperp  a1_htildeperp  0.03298602711869
a1_fperp  a2_htildeperp  -0.107960764577405
a1_fperp  a1_htildeplus  0.033969028512197
a1_fperp  a2_htildeplus  -0.092919313416234
a2_fperp  a0_fperp  0.049129094016458
a2_fperp  a1_fperp  -2.7447930176295
a2_fperp  a2_fperp  18.802244747435
a2_fperp  a0_fplus  -0.000928614575234
a2_fperp  a1_fplus  -0.28401041711626
a2_fperp  a2_fplus  2.0859590863617
a2_fperp  a0_f0  0.005566423443799
a2_fperp  a1_f0  -0.321799909165255
a2_fperp  a2_f0  2.04738248257405
a2_fperp  a0_gpp  -0.005800584007909
a2_fperp  a1_gperp  -0.036323696610528
a2_fperp  a2_gperp  0.80032246359443
a2_fperp  a1_gplus  -0.021560760582968
a2_fperp  a2_gplus  0.791235422875165
a2_fperp  a0_g0  -0.013719447358231
a2_fperp  a1_g0  0.025162012761242
a2_fperp  a2_g0  0.832790183467905
a2_fperp  a0_hperp  -0.004074219670745
a2_fperp  a1_hperp  -0.20517586924886
a2_fperp  a2_hperp  1.9460651288888
a2_fperp  a0_hplus  -0.014034081958363
a2_fperp  a1_hplus  -0.328988683871115
a2_fperp  a2_hplus  3.49661125107265
a2_fperp  a0_htildepp  -0.00325645378614
a2_fperp  a1_htildeperp  -0.124342380242315
a2_fperp  a2_htildeperp  1.0266332348032
a2_fperp  a1_htildeplus  -0.13262041559522
a2_fperp  a2_htildeplus  0.995302964781375
a0_fplus  a0_fperp  0.001103438809438
a0_fplus  a1_fperp  -0.00659768324368
a0_fplus  a2_fperp  -0.000928614575234
a0_fplus  a0_fplus  0.001241382655367
a0_fplus  a1_fplus  -0.014624033562734
a0_fplus  a2_fplus  0.04194851657781
a0_fplus  a0_f0  0.000466178903285
a0_fplus  a1_f0  -0.005130905303439
a0_fplus  a2_f0  0.013179599631122
a0_fplus  a0_gpp  0.000308069202794
a0_fplus  a1_gperp  -0.001508464931174
a0_fplus  a2_gperp  -0.005025167149164
a0_fplus  a1_gplus  -0.001436625185841
a0_fplus  a2_gplus  -0.00251965235118
a0_fplus  a0_g0  0.000620603187378
a0_fplus  a1_g0  -0.002668415903475
a0_fplus  a2_g0  -0.008267848728631
a0_fplus  a0_hperp  0.000495545501601
a0_fplus  a1_hperp  -0.003262699292705
a0_fplus  a2_hperp  0.000043659875367
a0_fplus  a0_hplus  0.000854945803638
a0_fplus  a1_hplus  -0.004078399061916
a0_fplus  a2_hplus  -0.007927898947826
a0_fplus  a0_htildepp  0.000295602444981
a0_fplus  a1_htildeperp  -0.002399567202891
a0_fplus  a2_htildeperp  0.00235081442229
a0_fplus  a1_htildeplus  -0.00223922142445
a0_fplus  a2_htildeplus  0.000496250749147
a1_fplus  a0_fperp  -0.006298440377846
a1_fplus  a1_fperp  0.084667625407352
a1_fplus  a2_fperp  -0.28401041711626
a1_fplus  a0_fplus  -0.014624033562734
a1_fplus  a1_fplus  0.31320810969398
a1_fplus  a2_fplus  -1.4028182245455
a1_fplus  a0_f0  -0.004255749594719
a1_fplus  a1_f0  0.117411445332415
a1_fplus  a2_f0  -0.555934838286685
a1_fplus  a0_gpp  -0.001459929064431
a1_fplus  a1_gperp  0.016369957195395
a1_fplus  a2_gperp  0.008755536484733
a1_fplus  a1_gplus  0.01126491391805
a1_fplus  a2_gplus  0.00263264977342
a1_fplus  a0_g0  -0.00302355885637
a1_fplus  a1_g0  0.013430595085738
a1_fplus  a2_g0  0.058230177892783
a1_fplus  a0_hperp  -0.00355429524188
a1_fplus  a1_hperp  0.056181173661655
a1_fplus  a2_hperp  -0.1820168952252
a1_fplus  a0_hplus  -0.004196966719818
a1_fplus  a1_hplus  0.050994183891908
a1_fplus  a2_hplus  -0.12512420708496
a1_fplus  a0_htildepp  -0.002057625254821
a1_fplus  a1_htildeperp  0.046133642609314
a1_fplus  a2_htildeperp  -0.1609584174355
a1_fplus  a1_htildeplus  0.045308988303281
a1_fplus  a2_htildeplus  -0.144287896597025
a2_fplus  a0_fperp  0.005129875598309
a2_fplus  a1_fperp  -0.28427629291223
a2_fplus  a2_fperp  2.0859590863617
a2_fplus  a0_fplus  0.04194851657781
a2_fplus  a1_fplus  -1.4028182245455
a2_fplus  a2_fplus  9.2974633931233
a2_fplus  a0_f0  0.004548885278357
a2_fplus  a1_f0  -0.480904167193735
a2_fplus  a2_f0  4.78324199141175
a2_fplus  a0_gpp  -0.002104400462386
a2_fplus  a1_gperp  -0.023943467617271
a2_fplus  a2_gperp  0.813767868335155
a2_fplus  a1_gplus  -0.01185616764814
a2_fplus  a2_gplus  0.607248377791185
a2_fplus  a0_g0  -0.002874604180017
a2_fplus  a1_g0  0.008498805805812
a2_fplus  a2_g0  0.505462997539995
a2_fplus  a0_hperp  0.003191477050601
a2_fplus  a1_hperp  -0.17105035965373
a2_fplus  a2_hperp  1.5733250664686
a2_fplus  a0_hplus  -0.001579970243073
a2_fplus  a1_hplus  -0.143240671089605
a2_fplus  a2_hplus  1.3584129150389
a2_fplus  a0_htildepp  0.000311296356997
a2_fplus  a1_htildeperp  -0.170522898912645
a2_fplus  a2_htildeperp  1.7635394562433
a2_fplus  a1_htildeplus  -0.18289336606044
a2_fplus  a2_htildeplus  1.94792562768235
a0_f0  a0_fperp  0.000520550010591
a0_f0  a1_fperp  -0.003759211364613
a0_f0  a2_fperp  0.005566423443799
a0_f0  a0_fplus  0.000466178903285
a0_f0  a1_fplus  -0.004255749594719
a0_f0  a2_fplus  0.004548885278357
a0_f0  a0_f0  0.001357003334174
a0_f0  a1_f0  -0.017112787352721
a0_f0  a2_f0  0.050611302637753
a0_f0  a0_gpp  0.000307013267734
a0_f0  a1_gperp  -0.001232408752413
a0_f0  a2_gperp  -0.004101709233208
a0_f0  a1_gplus  -0.001748516764939
a0_f0  a2_gplus  -0.00188864459241
a0_f0  a0_g0  0.000344242775544
a0_f0  a1_g0  -0.001490382540484
a0_f0  a2_g0  -0.005256782932495
a0_f0  a0_hperp  0.000303921049555
a0_f0  a1_hperp  -0.002231191707932
a0_f0  a2_hperp  0.001244483704328
a0_f0  a0_hplus  0.000372716044926
a0_f0  a1_hplus  -0.002152228589056
a0_f0  a2_hplus  -0.000793039393292
a0_f0  a0_htildepp  0.000368236083644
a0_f0  a1_htildeperp  -0.003019834938248
a0_f0  a2_htildeperp  0.000860120752287
a0_f0  a1_htildeplus  -0.002499212579448
a0_f0  a2_htildeplus  -0.000258954210389
a1_f0  a0_fperp  -0.002670695413622
a1_f0  a1_fperp  0.062924758991361
a1_f0  a2_fperp  -0.321799909165255
a1_f0  a0_fplus  -0.005130905303439
a1_f0  a1_fplus  0.117411445332415
a1_f0  a2_fplus  -0.480904167193735
a1_f0  a0_f0  -0.017112787352721
a1_f0  a1_f0  0.36033188423556
a1_f0  a2_f0  -1.5706856425191
a1_f0  a0_gpp  -0.001955347603023
a1_f0  a1_gperp  0.018280582986585
a1_f0  a2_gperp  0.018449239565227
a1_f0  a1_gplus  0.01788390259405
a1_f0  a2_gplus  -0.00800859461373
a1_f0  a0_g0  -0.001722374224396
a1_f0  a1_g0  0.006299868272858
a1_f0  a2_g0  0.059009963902741
a1_f0  a0_hperp  -0.002680068472088
a1_f0  a1_hperp  0.05227523230047
a1_f0  a2_hperp  -0.185779829668725
a1_f0  a0_hplus  -0.001395409116831
a1_f0  a1_hplus  0.035517093049608
a1_f0  a2_hplus  -0.15574809390125
a1_f0  a0_htildepp  -0.003149729311464
a1_f0  a1_htildeperp  0.057394440078234
a1_f0  a2_htildeperp  -0.15670397713667
a1_f0  a1_htildeplus  0.053647766146256
a1_f0  a2_htildeplus  -0.12519934735273
a2_f0  a0_fperp  0.006991039780006
a2_f0  a1_fperp  -0.26606968660429
a2_f0  a2_fperp  2.04738248257405
a2_f0  a0_fplus  0.013179599631122
a2_f0  a1_fplus  -0.555934838286685
a2_f0  a2_fplus  4.78324199141175
a2_f0  a0_f0  0.050611302637753
a2_f0  a1_f0  -1.5706856425191
a2_f0  a2_f0  9.9169842205864
a2_f0  a0_gpp  0.001249337207926
a2_f0  a1_gperp  -0.049121761379693
a2_f0  a2_gperp  0.70779415129586
a2_f0  a1_gplus  -0.0421411006926
a2_f0  a2_gplus  0.65023557223843
a2_f0  a0_g0  0.000800547864904
a2_f0  a1_g0  0.003412405024362
a2_f0  a2_g0  0.36535401272541
a2_f0  a0_hperp  0.005925036649074
a2_f0  a1_hperp  -0.1911350109461
a2_f0  a2_hperp  1.544759243073
a2_f0  a0_hplus  0.00129531785617
a2_f0  a1_hplus  -0.12600624538512
a2_f0  a2_hplus  1.24286189115475
a2_f0  a0_htildepp  0.004351542152617
a2_f0  a1_htildeperp  -0.218041153679635
a2_f0  a2_htildeperp  1.8021834051365
a2_f0  a1_htildeplus  -0.22703427817786
a2_f0  a2_htildeplus  1.85441303574735
a0_gpp  a0_fperp  0.000606893071767
a0_gpp  a1_fperp  -0.00304136905926
a0_gpp  a2_fperp  -0.005800584007909
a0_gpp  a0_fplus  0.000308069202794
a0_gpp  a1_fplus  -0.001459929064431
a0_gpp  a2_fplus  -0.002104400462386
a0_gpp  a0_f0  0.000307013267734
a0_gpp  a1_f0  -0.001955347603023
a0_gpp  a2_f0  0.001249337207926
a0_gpp  a0_gpp  0.000449406204029
a0_gpp  a1_gperp  -0.003747633110191
a0_gpp  a2_gperp  0.003631486121166
a0_gpp  a1_gplus  -0.004158347518953
a0_gpp  a2_gplus  0.006052228685195
a0_gpp  a0_g0  0.000438716898735
a0_gpp  a1_g0  -0.003146324240511
a0_gpp  a2_g0  -0.000196356149423
a0_gpp  a0_hperp  0.000260026988792
a0_gpp  a1_hperp  -0.000977945774479
a0_gpp  a2_hperp  -0.004791801264051
a0_gpp  a0_hplus  0.000485112398771
a0_gpp  a1_hplus  -0.002203129098288
a0_gpp  a2_hplus  -0.007615346309739
a0_gpp  a0_htildepp  0.000320802407807
a0_gpp  a1_htildeperp  -0.002458323211857
a0_gpp  a2_htildeperp  0.001400330322826
a0_gpp  a1_htildeplus  -0.002222114310724
a0_gpp  a2_htildeplus  0.000591014118602
a1_gperp  a0_fperp  -0.002938271300709
a1_gperp  a1_fperp  0.024938981575012
a1_gperp  a2_fperp  -0.036323696610528
a1_gperp  a0_fplus  -0.001508464931174
a1_gperp  a1_fplus  0.016369957195395
a1_gperp  a2_fplus  -0.023943467617271
a1_gperp  a0_f0  -0.001232408752413
a1_gperp  a1_f0  0.018280582986585
a1_gperp  a2_f0  -0.049121761379693
a1_gperp  a0_gpp  -0.003747633110191
a1_gperp  a1_gperp  0.10215926753106
a1_gperp  a2_gperp  -0.494321724261305
a1_gperp  a1_gplus  0.061419028762581
a1_gperp  a2_gplus  -0.207809850034555
a1_gperp  a0_g0  -0.003240777978959
a1_gperp  a1_g0  0.044745921984177
a1_gperp  a2_g0  -0.11928222890653
a1_gperp  a0_hperp  -0.001303824508349
a1_gperp  a1_hperp  0.017271243538308
a1_gperp  a2_hperp  -0.038775172108342
a1_gperp  a0_hplus  -0.002587308112898
a1_gperp  a1_hplus  0.022507589791072
a1_gperp  a2_hplus  -0.027086396768174
a1_gperp  a0_htildepp  -0.002260626627082
a1_gperp  a1_htildeperp  0.038259416226105
a1_gperp  a2_htildeperp  -0.13338775740023
a1_gperp  a1_htildeplus  0.040481409135926
a1_gperp  a2_htildeplus  -0.13528913826875
a2_gperp  a0_fperp  -0.006161014636404
a2_gperp  a1_fperp  0.000206712021383
a2_gperp  a2_fperp  0.80032246359443
a2_gperp  a0_fplus  -0.005025167149164
a2_gperp  a1_fplus  0.008755536484733
a2_gperp  a2_fplus  0.813767868335155
a2_gperp  a0_f0  -0.004101709233208
a2_gperp  a1_f0  0.018449239565227
a2_gperp  a2_f0  0.70779415129586
a2_gperp  a0_gpp  0.003631486121166
a2_gperp  a1_gperp  -0.494321724261305
a2_gperp  a2_gperp  4.7429186257701
a2_gperp  a1_gplus  -0.19678378156089
a2_gperp  a2_gplus  1.76679994750125
a2_gperp  a0_g0  -0.000617835587261
a2_gperp  a1_g0  -0.149831931148825
a2_gperp  a2_g0  1.64419658827415
a2_gperp  a0_hperp  -0.004201371229721
a2_gperp  a1_hperp  0.003063093111202
a2_gperp  a2_hperp  0.73209640275179
a2_gperp  a0_hplus  -0.006418089275597
a2_gperp  a1_hplus  -0.00344672392755
a2_gperp  a2_hplus  0.83506479605916
a2_gperp  a0_htildepp  -0.000530323156938
a2_gperp  a1_htildeperp  -0.11270129829362
a2_gperp  a2_htildeperp  1.56717342503665
a2_gperp  a1_htildeplus  -0.146321937506685
a2_gperp  a2_htildeplus  1.99483785853155
a1_gplus  a0_fperp  -0.003053723246729
a1_gplus  a1_fperp  0.020941958421233
a1_gplus  a2_fperp  -0.021560760582968
a1_gplus  a0_fplus  -0.001436625185841
a1_gplus  a1_fplus  0.01126491391805
a1_gplus  a2_fplus  -0.01185616764814
a1_gplus  a0_f0  -0.001748516764939
a1_gplus  a1_f0  0.01788390259405
a1_gplus  a2_f0  -0.0421411006926
a1_gplus  a0_gpp  -0.004158347518953
a1_gplus  a1_gperp  0.061419028762581
a1_gplus  a2_gperp  -0.19678378156089
a1_gplus  a1_gplus  0.083682927105175
a1_gplus  a2_gplus  -0.38919318531234
a1_gplus  a0_g0  -0.002974953043317
a1_gplus  a1_g0  0.045091630986872
a1_gplus  a2_g0  -0.183621159931975
a1_gplus  a0_hperp  -0.001202675928969
a1_gplus  a1_hperp  0.008974019611829
a1_gplus  a2_hperp  -0.006398133870856
a1_gplus  a0_hplus  -0.002590131395106
a1_gplus  a1_hplus  0.019943555930196
a1_gplus  a2_hplus  -0.03245869904331
a1_gplus  a0_htildepp  -0.00261145511459
a1_gplus  a1_htildeperp  0.036819174343653
a1_gplus  a2_htildeperp  -0.13644936923584
a1_gplus  a1_htildeplus  0.036950119087724
a1_gplus  a2_htildeplus  -0.13017481045085
a2_gplus  a0_fperp  -0.003181959550711
a2_gplus  a1_fperp  0.019648978369901
a2_gplus  a2_fperp  0.791235422875165
a2_gplus  a0_fplus  -0.00251965235118
a2_gplus  a1_fplus  0.00263264977342
a2_gplus  a2_fplus  0.607248377791185
a2_gplus  a0_f0  -0.00188864459241
a2_gplus  a1_f0  -0.00800859461373
a2_gplus  a2_f0  0.65023557223843
a2_gplus  a0_gpp  0.006052228685195
a2_gplus  a1_gperp  -0.207809850034555
a2_gplus  a2_gperp  1.76679994750125
a2_gplus  a1_gplus  -0.38919318531234
a2_gplus  a2_gplus  3.6226281873917
a2_gplus  a0_g0  -0.002116097276506
a2_gplus  a1_g0  -0.14937231150662
a2_gplus  a2_g0  2.3722968971803
a2_gplus  a0_hperp  -0.002392531286183
a2_gplus  a1_hperp  0.041312698733213
a2_gplus  a2_hperp  0.37264859275549
a2_gplus  a0_hplus  -0.00243716656205
a2_gplus  a1_hplus  -0.000612099270527
a2_gplus  a2_hplus  0.96408632941547
a2_gplus  a0_htildepp  0.001641573373581
a2_gplus  a1_htildeperp  -0.111252736105915
a2_gplus  a2_htildeperp  1.49013609604435
a2_gplus  a1_htildeplus  -0.13160553163629
a2_gplus  a2_htildeplus  1.56490297457055
a0_g0  a0_fperp  0.001271624138843
a0_g0  a1_fperp  -0.005722501266702
a0_g0  a2_fperp  -0.013719447358231
a0_g0  a0_fplus  0.000620603187378
a0_g0  a1_fplus  -0.00302355885637
a0_g0  a2_fplus  -0.002874604180017
a0_g0  a0_f0  0.000344242775544
a0_g0  a1_f0  -0.001722374224396
a0_g0  a2_f0  0.000800547864904
a0_g0  a0_gpp  0.000438716898735
a0_g0  a1_gperp  -0.003240777978959
a0_g0  a2_gperp  -0.000617835587261
a0_g0  a1_gplus  -0.002974953043317
a0_g0  a2_gplus  -0.002116097276506
a0_g0  a0_g0  0.001717306186526
a0_g0  a1_g0  -0.0168396300662
a0_g0  a2_g0  0.033256127473268
a0_g0  a0_hperp  0.000501067249731
a0_g0  a1_hperp  -0.001919864256967
a0_g0  a2_hperp  -0.008561495933285
a0_g0  a0_hplus  0.001064157938568
a0_g0  a1_hplus  -0.004333489612117
a0_g0  a2_hplus  -0.015911728883421
a0_g0  a0_htildepp  0.000361601274969
a0_g0  a1_htildeperp  -0.002463478013364
a0_g0  a2_htildeperp  0.000635234975849
a0_g0  a1_htildeplus  -0.002452048001558
a0_g0  a2_htildeplus  -0.001237356809829
a1_g0  a0_fperp  -0.006924760445539
a1_g0  a1_fperp  0.038144522518395
a1_g0  a2_fperp  0.025162012761242
a1_g0  a0_fplus  -0.002668415903475
a1_g0  a1_fplus  0.013430595085738
a1_g0  a2_fplus  0.008498805805812
a1_g0  a0_f0  -0.001490382540484
a1_g0  a1_f0  0.006299868272858
a1_g0  a2_f0  0.003412405024362
a1_g0  a0_gpp  -0.003146324240511
a1_g0  a1_gperp  0.044745921984177
a1_g0  a2_gperp  -0.149831931148825
a1_g0  a1_gplus  0.045091630986872
a1_g0  a2_gplus  -0.14937231150662
a1_g0  a0_g0  -0.0168396300662
a1_g0  a1_g0  0.27429318097035
a1_g0  a2_g0  -1.0695396598557
a1_g0  a0_hperp  -0.002116931419802
a1_g0  a1_hperp  0.008974770876926
a1_g0  a2_hperp  0.02967974610334
a1_g0  a0_hplus  -0.005861572664203
a1_g0  a1_hplus  0.034855232403704
a1_g0  a2_hplus  0.010894712769134
a1_g0  a0_htildepp  -0.002675866166063
a1_g0  a1_htildeperp  0.034206839551681
a1_g0  a2_htildeperp  -0.122220042869405
a1_g0  a1_htildeplus  0.0362735446304
a1_g0  a2_htildeplus  -0.127903829137495
a2_g0  a0_fperp  -0.007079482145642
a2_g0  a1_fperp  0.024830665281227
a2_g0  a2_fperp  0.832790183467905
a2_g0  a0_fplus  -0.008267848728631
a2_g0  a1_fplus  0.058230177892783
a2_g0  a2_fplus  0.505462997539995
a2_g0  a0_f0  -0.005256782932495
a2_g0  a1_f0  0.059009963902741
a2_g0  a2_f0  0.36535401272541
a2_g0  a0_gpp  -0.000196356149423
a2_g0  a1_gperp  -0.11928222890653
a2_g0  a2_gperp  1.64419658827415
a2_g0  a1_gplus  -0.183621159931975
a2_g0  a2_gplus  2.3722968971803
a2_g0  a0_g0  0.033256127473268
a2_g0  a1_g0  -1.0695396598557
a2_g0  a2_g0  6.8213985562168
a2_g0  a0_hperp  -0.007071922402983
a2_g0  a1_hperp  0.08353528086568
a2_g0  a2_hperp  0.30038769862148
a2_g0  a0_hplus  -0.006510671384142
a2_g0  a1_hplus  -0.00476673461579
a2_g0  a2_hplus  1.0449075011393
a2_g0  a0_htildepp  0.000262291511419
a2_g0  a1_htildeperp  -0.093565339135408
a2_g0  a2_htildeperp  1.42869928368985
a2_g0  a1_htildeplus  -0.116729156579545
a2_g0  a2_htildeplus  1.631718763919
a0_hperp  a0_fperp  0.000905827069971
a0_hperp  a1_fperp  -0.005079834148939
a0_hperp  a2_fperp  -0.004074219670745
a0_hperp  a0_fplus  0.000495545501601
a0_hperp  a1_fplus  -0.00355429524188
a0_hperp  a2_fplus  0.003191477050601
a0_hperp  a0_f0  0.000303921049555
a0_hperp  a1_f0  -0.002680068472088
a0_hperp  a2_f0  0.005925036649074
a0_hperp  a0_gpp  0.000260026988792
a0_hperp  a1_gperp  -0.001303824508349
a0_hperp  a2_gperp  -0.004201371229721
a0_hperp  a1_gplus  -0.001202675928969
a0_hperp  a2_gplus  -0.002392531286183
a0_hperp  a0_g0  0.000501067249731
a0_hperp  a1_g0  -0.002116931419802
a0_hperp  a2_g0  -0.007071922402983
a0_hperp  a0_hperp  0.000955742163927
a0_hperp  a1_hperp  -0.008222852928599
a0_hperp  a2_hperp  0.007152129304063
a0_hperp  a0_hplus  0.000784192440842
a0_hperp  a1_hplus  -0.003928201806745
a0_hperp  a2_hplus  -0.007368646251637
a0_hperp  a0_htildepp  0.000243926993031
a0_hperp  a1_htildeperp  -0.001766960525064
a0_hperp  a2_htildeperp  0.001577320998062
a0_hperp  a1_htildeplus  -0.001728651372703
a0_hperp  a2_htildeplus  0.000383944133813
a1_hperp  a0_fperp  -0.002664321276954
a1_hperp  a1_fperp  0.056595228426022
a1_hperp  a2_fperp  -0.20517586924886
a1_hperp  a0_fplus  -0.003262699292705
a1_hperp  a1_fplus  0.056181173661655
a1_hperp  a2_fplus  -0.17105035965373
a1_hperp  a0_f0  -0.002231191707932
a1_hperp  a1_f0  0.05227523230047
a1_hperp  a2_f0  -0.1911350109461
a1_hperp  a0_gpp  -0.000977945774479
a1_hperp  a1_gperp  0.017271243538308
a1_hperp  a2_gperp  0.003063093111202
a1_hperp  a1_gplus  0.008974019611829
a1_hperp  a2_gplus  0.041312698733213
a1_hperp  a0_g0  -0.001919864256967
a1_hperp  a1_g0  0.008974770876926
a1_hperp  a2_g0  0.08353528086568
a1_hperp  a0_hperp  -0.008222852928599
a1_hperp  a1_hperp  0.19834215630821
a1_hperp  a2_hperp  -0.91055041667642
a1_hperp  a0_hplus  -0.002939629551451
a1_hperp  a1_hplus  0.052062999094353
a1_hperp  a2_hplus  -0.15741058437047
a1_hperp  a0_htildepp  -0.001337762098376
a1_hperp  a1_htildeperp  0.036051733912084
a1_hperp  a2_htildeperp  -0.10070345736529
a1_hperp  a1_htildeplus  0.036126590771749
a1_hperp  a2_htildeplus  -0.102375609367045
a2_hperp  a0_fperp  -0.016135722593545
a2_hperp  a1_fperp  -0.152283007648125
a2_hperp  a2_fperp  1.9460651288888
a2_hperp  a0_fplus  0.000043659875367
a2_hperp  a1_fplus  -0.1820168952252
a2_hperp  a2_fplus  1.5733250664686
a2_hperp  a0_f0  0.001244483704328
a2_hperp  a1_f0  -0.185779829668725
a2_hperp  a2_f0  1.544759243073
a2_hperp  a0_gpp  -0.004791801264051
a2_hperp  a1_gperp  -0.038775172108342
a2_hperp  a2_gperp  0.73209640275179
a2_hperp  a1_gplus  -0.006398133870856
a2_hperp  a2_gplus  0.37264859275549
a2_hperp  a0_g0  -0.008561495933285
a2_hperp  a1_g0  0.02967974610334
a2_hperp  a2_g0  0.30038769862148
a2_hperp  a0_hperp  0.007152129304063
a2_hperp  a1_hperp  -0.91055041667642
a2_hperp  a2_hperp  7.1521171573036
a2_hperp  a0_hplus  -0.01362983911449
a2_hperp  a1_hplus  -0.14724320029994
a2_hperp  a2_hplus  1.76947201371715
a2_hperp  a0_htildepp  -0.002985055294628
a2_hperp  a1_htildeperp  -0.13680741023906
a2_hperp  a2_htildeperp  1.2518061442694
a2_hperp  a1_htildeplus  -0.144867399421075
a2_hperp  a2_htildeplus  1.4237915265993
a0_hplus  a0_fperp  0.00245256268878
a0_hplus  a1_fperp  -0.013154259068308
a0_hplus  a2_fperp  -0.014034081958363
a0_hplus  a0_fplus  0.000854945803638
a0_hplus  a1_fplus  -0.004196966719818
a0_hplus  a2_fplus  -0.001579970243073
a0_hplus  a0_f0  0.000372716044926
a0_hplus  a1_f0  -0.001395409116831
a0_hplus  a2_f0  0.00129531785617
a0_hplus  a0_gpp  0.000485112398771
a0_hplus  a1_gperp  -0.002587308112898
a0_hplus  a2_gperp  -0.006418089275597
a0_hplus  a1_gplus  -0.002590131395106
a0_hplus  a2_gplus  -0.00243716656205
a0_hplus  a0_g0  0.001064157938568
a0_hplus  a1_g0  -0.005861572664203
a0_hplus  a2_g0  -0.006510671384142
a0_hplus  a0_hperp  0.000784192440842
a0_hplus  a1_hperp  -0.002939629551451
a0_hplus  a2_hperp  -0.01362983911449
a0_hplus  a0_hplus  0.005270294149791
a0_hplus  a1_hplus  -0.045099004729823
a0_hplus  a2_hplus  0.055765701408482
a0_hplus  a0_htildepp  0.000409487047988
a0_hplus  a1_htildeperp  -0.00195024793186
a0_hplus  a2_htildeperp  0.000928971105873
a0_hplus  a1_htildeplus  -0.002016257512194
a0_hplus  a2_htildeplus  -0.002187654092549
a1_hplus  a0_fperp  -0.011289256394542
a1_hplus  a1_fperp  0.13008097116077
a1_hplus  a2_fperp  -0.328988683871115
a1_hplus  a0_fplus  -0.004078399061916
a1_hplus  a1_fplus  0.050994183891908
a1_hplus  a2_fplus  -0.143240671089605
a1_hplus  a0_f0  -0.002152228589056
a1_hplus  a1_f0  0.035517093049608
a1_hplus  a2_f0  -0.12600624538512
a1_hplus  a0_gpp  -0.002203129098288
a1_hplus  a1_gperp  0.022507589791072
a1_hplus  a2_gperp  -0.00344672392755
a1_hplus  a1_gplus  0.019943555930196
a1_hplus  a2_gplus  -0.000612099270527
a1_hplus  a0_g0  -0.004333489612117
a1_hplus  a1_g0  0.034855232403704
a1_hplus  a2_g0  -0.00476673461579
a1_hplus  a0_hperp  -0.003928201806745
a1_hplus  a1_hperp  0.052062999094353
a1_hplus  a2_hperp  -0.14724320029994
a1_hplus  a0_hplus  -0.045099004729823
a1_hplus  a1_hplus  0.85038970432725
a1_hplus  a2_hplus  -3.6821474457956
a1_hplus  a0_htildepp  -0.002161103652925
a1_hplus  a1_htildeperp  0.026802065144442
a1_hplus  a2_htildeperp  -0.069641554478064
a1_hplus  a1_htildeplus  0.028954407075292
a1_hplus  a2_htildeplus  -0.081391065006675
a2_hplus  a0_fperp  -0.023979780054216
a2_hplus  a1_fperp  -0.25136055982094
a2_hplus  a2_fperp  3.49661125107265
a2_hplus  a0_fplus  -0.007927898947826
a2_hplus  a1_fplus  -0.12512420708496
a2_hplus  a2_fplus  1.3584129150389
a2_hplus  a0_f0  -0.000793039393292
a2_hplus  a1_f0  -0.15574809390125
a2_hplus  a2_f0  1.24286189115475
a2_hplus  a0_gpp  -0.007615346309739
a2_hplus  a1_gperp  -0.027086396768174
a2_hplus  a2_gperp  0.83506479605916
a2_hplus  a1_gplus  -0.03245869904331
a2_hplus  a2_gplus  0.96408632941547
a2_hplus  a0_g0  -0.015911728883421
a2_hplus  a1_g0  0.010894712769134
a2_hplus  a2_g0  1.0449075011393
a2_hplus  a0_hperp  -0.007368646251637
a2_hplus  a1_hperp  -0.15741058437047
a2_hplus  a2_hperp  1.76947201371715
a2_hplus  a0_hplus  0.055765701408482
a2_hplus  a1_hplus  -3.6821474457956
a2_hplus  a2_hplus  26.941112981094
a2_hplus  a0_htildepp  -0.005711329739979
a2_hplus  a1_htildeperp  -0.075415899392768
a2_hplus  a2_htildeperp  1.08203382236705
a2_hplus  a1_htildeplus  -0.096206776909729
a2_hplus  a2_htildeplus  1.1416821606991
a0_htildepp  a0_fperp  0.000522814026553
a0_htildepp  a1_fperp  -0.002923477645247
a0_htildepp  a2_fperp  -0.00325645378614
a0_htildepp  a0_fplus  0.000295602444981
a0_htildepp  a1_fplus  -0.002057625254821
a0_htildepp  a2_fplus  0.000311296356997
a0_htildepp  a0_f0  0.000368236083644
a0_htildepp  a1_f0  -0.003149729311464
a0_htildepp  a2_f0  0.004351542152617
a0_htildepp  a0_gpp  0.000320802407807
a0_htildepp  a1_gperp  -0.002260626627082
a0_htildepp  a2_gperp  -0.000530323156938
a0_htildepp  a1_gplus  -0.00261145511459
a0_htildepp  a2_gplus  0.001641573373581
a0_htildepp  a0_g0  0.000361601274969
a0_htildepp  a1_g0  -0.002675866166063
a0_htildepp  a2_g0  0.000262291511419
a0_htildepp  a0_hperp  0.000243926993031
a0_htildepp  a1_hperp  -0.001337762098376
a0_htildepp  a2_hperp  -0.002985055294628
a0_htildepp  a0_hplus  0.000409487047988
a0_htildepp  a1_hplus  -0.002161103652925
a0_htildepp  a2_hplus  -0.005711329739979
a0_htildepp  a0_htildepp  0.001047533676252
a0_htildepp  a1_htildeperp  -0.012574319255473
a0_htildepp  a2_htildeperp  0.025965052562663
a0_htildepp  a1_htildeplus  -0.011974558987261
a0_htildepp  a2_htildeplus  0.023208836189231
a1_htildeperp  a0_fperp  -0.002067137525643
a1_htildeperp  a1_fperp  0.03298602711869
a1_htildeperp  a2_fperp  -0.124342380242315
a1_htildeperp  a0_fplus  -0.002399567202891
a1_htildeperp  a1_fplus  0.046133642609314
a1_htildeperp  a2_fplus  -0.170522898912645
a1_htildeperp  a0_f0  -0.003019834938248
a1_htildeperp  a1_f0  0.057394440078234
a1_htildeperp  a2_f0  -0.218041153679635
a1_htildeperp  a0_gpp  -0.002458323211857
a1_htildeperp  a1_gperp  0.038259416226105
a1_htildeperp  a2_gperp  -0.11270129829362
a1_htildeperp  a1_gplus  0.036819174343653
a1_htildeperp  a2_gplus  -0.111252736105915
a1_htildeperp  a0_g0  -0.002463478013364
a1_htildeperp  a1_g0  0.034206839551681
a1_htildeperp  a2_g0  -0.093565339135408
a1_htildeperp  a0_hperp  -0.001766960525064
a1_htildeperp  a1_hperp  0.036051733912084
a1_htildeperp  a2_hperp  -0.13680741023906
a1_htildeperp  a0_hplus  -0.00195024793186
a1_htildeperp  a1_hplus  0.026802065144442
a1_htildeperp  a2_hplus  -0.075415899392768
a1_htildeperp  a0_htildepp  -0.012574319255473
a1_htildeperp  a1_htildeperp  0.34178918676449
a1_htildeperp  a2_htildeperp  -1.7767272202607
a1_htildeperp  a1_htildeplus  0.210290010277535
a1_htildeperp  a2_htildeplus  -0.68945189952997
a2_htildeperp  a0_fperp  0.005386576529244
a2_htildeperp  a1_fperp  -0.107960764577405
a2_htildeperp  a2_fperp  1.0266332348032
a2_htildeperp  a0_fplus  0.00235081442229
a2_htildeperp  a1_fplus  -0.1609584174355
a2_htildeperp  a2_fplus  1.7635394562433
a2_htildeperp  a0_f0  0.000860120752287
a2_htildeperp  a1_f0  -0.15670397713667
a2_htildeperp  a2_f0  1.8021834051365
a2_htildeperp  a0_gpp  0.001400330322826
a2_htildeperp  a1_gperp  -0.13338775740023
a2_htildeperp  a2_gperp  1.56717342503665
a2_htildeperp  a1_gplus  -0.13644936923584
a2_htildeperp  a2_gplus  1.49013609604435
a2_htildeperp  a0_g0  0.000635234975849
a2_htildeperp  a1_g0  -0.122220042869405
a2_htildeperp  a2_g0  1.42869928368985
a2_htildeperp  a0_hperp  0.001577320998062
a2_htildeperp  a1_hperp  -0.10070345736529
a2_htildeperp  a2_hperp  1.2518061442694
a2_htildeperp  a0_hplus  0.000928971105873
a2_htildeperp  a1_hplus  -0.069641554478064
a2_htildeperp  a2_hplus  1.08203382236705
a2_htildeperp  a0_htildepp  0.025965052562663
a2_htildeperp  a1_htildeperp  -1.7767272202607
a2_htildeperp  a2_htildeperp  15.768718443157
a2_htildeperp  a1_htildeplus  -0.73216785226351
a2_htildeperp  a2_htildeplus  5.342333887889
a1_htildeplus  a0_fperp  -0.002216275419723
a1_htildeplus  a1_fperp  0.033969028512197
a1_htildeplus  a2_fperp  -0.13262041559522
a1_htildeplus  a0_fplus  -0.00223922142445
a1_htildeplus  a1_fplus  0.045308988303281
a1_htildeplus  a2_fplus  -0.18289336606044
a1_htildeplus  a0_f0  -0.002499212579448
a1_htildeplus  a1_f0  0.053647766146256
a1_htildeplus  a2_f0  -0.22703427817786
a1_htildeplus  a0_gpp  -0.002222114310724
a1_htildeplus  a1_gperp  0.040481409135926
a1_htildeplus  a2_gperp  -0.146321937506685
a1_htildeplus  a1_gplus  0.036950119087724
a1_htildeplus  a2_gplus  -0.13160553163629
a1_htildeplus  a0_g0  -0.002452048001558
a1_htildeplus  a1_g0  0.0362735446304
a1_htildeplus  a2_g0  -0.116729156579545
a1_htildeplus  a0_hperp  -0.001728651372703
a1_htildeplus  a1_hperp  0.036126590771749
a1_htildeplus  a2_hperp  -0.144867399421075
a1_htildeplus  a0_hplus  -0.002016257512194
a1_htildeplus  a1_hplus  0.028954407075292
a1_htildeplus  a2_hplus  -0.096206776909729
a1_htildeplus  a0_htildepp  -0.011974558987261
a1_htildeplus  a1_htildeperp  0.210290010277535
a1_htildeplus  a2_htildeperp  -0.73216785226351
a1_htildeplus  a1_htildeplus  0.316768018591
a1_htildeplus  a2_htildeplus  -1.56187645166655
a2_htildeplus  a0_fperp  0.002509341871952
a2_htildeplus  a1_fperp  -0.092919313416234
a2_htildeplus  a2_fperp  0.995302964781375
a2_htildeplus  a0_fplus  0.000496250749147
a2_htildeplus  a1_fplus  -0.144287896597025
a2_htildeplus  a2_fplus  1.94792562768235
a2_htildeplus  a0_f0  -0.000258954210389
a2_htildeplus  a1_f0  -0.12519934735273
a2_htildeplus  a2_f0  1.85441303574735
a2_htildeplus  a0_gpp  0.000591014118602
a2_htildeplus  a1_gperp  -0.13528913826875
a2_htildeplus  a2_gperp  1.99483785853155
a2_htildeplus  a1_gplus  -0.13017481045085
a2_htildeplus  a2_gplus  1.56490297457055
a2_htildeplus  a0_g0  -0.001237356809829
a2_htildeplus  a1_g0  -0.127903829137495
a2_htildeplus  a2_g0  1.631718763919
a2_htildeplus  a0_hperp  0.000383944133813
a2_htildeplus  a1_hperp  -0.102375609367045
a2_htildeplus  a2_hperp  1.4237915265993
a2_htildeplus  a0_hplus  -0.002187654092549
a2_htildeplus  a1_hplus  -0.081391065006675
a2_htildeplus  a2_hplus  1.1416821606991
a2_htildeplus  a0_htildepp  0.023208836189231
a2_htildeplus  a1_htildeperp  -0.68945189952997
a2_htildeplus  a2_htildeperp  5.342333887889
a2_htildeplus  a1_htildeplus  -1.56187645166655
a2_htildeplus  a2_htildeplus  13.877559217677


==> anc/Lambdacproton_results.dat <==
a0_fperp  1.3629101111921
a1_fperp  -1.6996176062383
a2_fperp  0.70894108564687
a0_fplus  0.83253055920653
a1_fplus  -2.3309542260103
a2_fplus  8.4088373584501
a0_f0  0.83558637190456
a1_f0  -2.5698251471323
a2_f0  9.8729125261567
a0_gpp  0.68653490341925
a1_gperp  -0.68345507203321
a2_gperp  0.69589476713259
a1_gplus  -0.90303820170714
a2_gplus  2.249274327598
a0_g0  0.72755668638733
a1_g0  -0.96674724145661
a2_g0  0.82644748408508
a0_hperp  0.63353942203683
a1_hperp  -1.0352768906776
a2_hperp  1.4209332847548
a0_hplus  1.111320720066
a1_hplus  -0.68870038548072
a2_hplus  -2.8436650308711
a0_htildepp  0.62562392794376
a1_htildeperp  -1.3886937865559
a2_htildeperp  4.2242261969563
a1_htildeplus  -1.1924360577673
a2_htildeplus  3.7297035832191

